Identifying Young $Kepler$ Planet Host Stars from Keck-HIRES Spectra of Lithium

The lithium doublet at 6708 \AA\ provides an age diagnostic for main sequence FGK dwarfs. We measured the abundance of lithium in 1305 stars with detected transiting planets from the Kepler Mission using high-resolution spectroscopy. Our catalog of lithium measurements from this sample have a range of abundance from A(Li) = 3.11 $\pm$ 0.07 to an upper limit of $-$0.84 dex. For a magnitude-limited sample that comprises 960 of the 1305 stars, our Keck-HIRES spectra have a median S/N = 45 per pixel at $\sim$6700 \AA\ with spectral resolution $\frac{\lambda}{\Delta \lambda}$ = $R$ = 55,000. We identify 80 young stars that have A(Li) values greater than the Hyades at their respective effective temperatures; these stars are younger than $\sim$650 Myr old, the approximate age of the Hyades. We then compare the distribution of A(Li) with planet size, multiplicity, orbital period, and insolation flux. We find larger planets preferentially in younger systems, with an A-D two-sided test p-value = 0.002, a $>3\sigma$ confidence that the older and younger planet samples do not come from the same parent distribution. This is consistent with planet inflation/photoevaporation at early ages. The other planet parameters ($Kepler$ planet multiplicity, orbital period, and insolation flux) are uncorrelated with age.

==> anc/datafile1.txt <==
Title: Identifying Young Kepler Planet Host Stars from Keck-HIRES Spectra 
       of Lithium 
Authors: Berger T.A., Howard A.W., Boesgaard A.M. 
Table: Pipeline Results for Kepler Planet Host Stars
================================================================================
Byte-by-byte Description of file: datafile1.txt
--------------------------------------------------------------------------------
   Bytes Format Units     Label     Explanations
--------------------------------------------------------------------------------
   1-  9 A9     ---       OBS-CODE  Observation Code (1)
  11- 20 A10    ---       OBS-DATE  Observation Date, UT, YYYY-MM-DD
  22- 25 I4     ---       KOI       Kepler Object of Interest identifier
  27- 31 F5.2   ---       KEPmag    Magnitude in the Kepler bandpass from the
                                     NASA Exoplanet Archive
  33- 35 I3     ---       S/N       Spectrum signal-to-noise
  37- 40 I4     K         Teff      Effective temperature (2)
  42- 45 F4.2   [cm/s2]   logg      logarithm of surface gravity (2)
  47- 51 F5.2   [-]       [Fe/H]    Metallicity (2)
  53- 56 F4.2   km/s      Vt        Microturbulent velocity (3)
  58- 62 F5.1   0.1pm     EW(Li)    Equivalent width, Li, milli-Angstroms
  64- 67 F4.1   0.1pm   e_EW(Li)    Uncertainty in EW(Li)
  69- 73 F5.2   ---       A(Li)     Lithium Abundance
  75- 78 F4.2   ---     e_A(Li)     Uncertainty in A(Li) (4)
--------------------------------------------------------------------------------
Note (1): The OBS-CODE is a combination of the HIRES outfile name and the frame
          number for the given UT observation date. Example: j122.742 is the
          outfile j122 from frame number 742 on UT 2011-06-16. The spectra can 
          be found at: https://koa.ipac.caltech.edu/cgi-bin/KOA/nph-KOAlogin?more
	   or https://california-planet-search.github.io/cks-website/
Note (2): The stellar parameters Teff, log g, and [Fe/H] have uncertainties of 
          60 K, 0.10 dex, and 0.04 dex, respectively; these are the adopted 
          values from Petigura et al. (2017AJ....154..107P).
Note (3): Employing Takeda et al. (2013PASJ...65...53T)’s treatment of Vt.
Note (4): All items in the table which lack a given uncertainty for A(Li)
          (e_A(Li) = "") indicate stars with EWLi < {sigma}UL + {sigma}EW,
          which are flagged as upper limits in our analysis.
--------------------------------------------------------------------------------
j122.742  2011-06-16    1 11.34  39 5819 4.40  0.01 1.04  85.5  7.9  2.62 0.08 
j122.92   2011-06-13    2 10.46  39 6449 4.13  0.20 1.77  82.9  7.3  3.11 0.07 
j122.81   2011-06-13    3  9.17  41 4864 4.50  0.33 0.54   4.2  5.1 -0.40      
j70.1247  2009-06-05    6 12.16 119 6348 4.36  0.04 1.58  15.4  2.2  2.16 0.08 
j74.509   2009-07-31    7 12.21 126 5827 4.09  0.18 1.17  54.0  2.1  2.36 0.06 
j70.1251  2009-06-05    8 12.45  89 5891 4.54 -0.07 1.05  54.5  3.6  2.42 0.06 
j77.875   2009-10-05   10 13.56  74 6181 4.24 -0.08 1.46  19.7  3.6  2.15 0.10 
j72.483   2009-07-03   17 13.30  77 5660 4.15  0.36 1.09   2.3  2.3  0.75      
j72.487   2009-07-03   18 13.37  73 6332 4.12  0.02 1.66  52.3  3.8  2.75 0.06 
j93.303   2010-06-26   20 13.44 103 5927 4.01  0.03 1.30  40.7  2.6  2.31 0.06 
j76.1283  2009-09-05   22 13.44  79 5891 4.21  0.21 1.19  25.8  3.7  2.04 0.09 
j126.89   2011-07-09   41 11.20 207 5854 4.07  0.10 1.21  34.3  1.3  2.15 0.06 
j90.90    2010-05-01   42  9.36 212 6306 4.28 -0.01 1.57  15.7  1.3  2.14 0.06 
j124.500  2011-06-23   46 13.77  50 5661 4.07  0.39 1.12  98.2  5.5  2.57 0.07 
j120.1133 2011-05-26   49 13.70  46 5779 4.34 -0.06 1.10   3.8  4.6  1.07      
j130.1072 2011-08-18   63 11.58 181 5673 4.68  0.25 0.94  90.3  1.6  2.41 0.06 
j76.1081  2009-09-04   64 13.14  92 5357 3.86  0.09 1.01   3.3  2.9  0.62      
j76.1276  2009-09-05   69  9.93 163 5594 4.41 -0.09 0.97   1.2  1.6  0.38      
j97.1478  2010-08-24   70 12.50 133 5508 4.47  0.11 0.91   3.3  2.1  0.71      
j76.1689  2009-09-07   72 10.96 186 5599 4.28 -0.11 1.02   0.9  1.3  0.29      
j100.73   2010-09-25   75 10.78 212 5940 3.86 -0.04 1.38   0.8  1.2  0.55      
j96.992   2010-08-06   82 11.49 156 4909 4.62  0.11 0.53   1.3  1.6 -0.52      
j121.322  2011-06-11   84 11.90 185 5520 4.49 -0.03 0.91   0.9  1.2  0.20      
j124.134  2011-06-21   85 11.02 223 6220 4.21  0.13 1.51  55.1  1.2  2.69 0.05 
j131.692  2011-09-05   87 11.66 214 5528 4.51 -0.20 0.91   3.7  1.2  0.71 0.19 
j117.166  2011-04-12   92 11.67  45 5923 4.39  0.09 1.14  37.5  6.9  2.25 0.11 
j193.1486 2014-08-26   94 12.21 192 6181 4.23  0.07 1.46  31.5  1.4  2.38 0.05 
j78.130   2009-10-29   97 12.88  92 6084 3.99  0.19 1.47   1.9  2.4  1.04      
j76.2280  2009-09-10   98 12.13  71 6500 4.22  0.05 1.78  52.1  4.0  2.87 0.06 
j78.131   2009-10-29   99 12.96  86 4935 4.42 -0.28 0.60   2.0  2.5 -0.59      
j118.468  2011-04-20  102 12.57  46 5759 4.34  0.24 1.09  22.7  6.1  1.86 0.15 
j76.1511  2009-09-06  103 12.59 120 5565 4.54  0.01 0.92   1.4  1.8  0.46      
j97.2384  2010-08-28  104 12.89  83 4728 4.38  0.32 0.50   5.2  3.2 -0.46      
j120.921  2011-05-25  105 12.87  78 5567 4.38 -0.35 0.97   2.2  2.7  0.59      
j120.349  2011-05-22  107 12.70  43 5920 4.10  0.26 1.26  20.7  7.1  1.97 0.20 
j97.2796  2010-08-30  108 12.29 151 5886 4.08  0.13 1.24  38.8  1.9  2.24 0.06 
j119.1132 2011-05-19  110 12.66  41 6207 4.35 -0.16 1.44  36.2  6.9  2.46 0.11 
j96.95    2010-08-02  111 12.60 136 5760 4.37 -0.42 1.08  18.2  2.1  1.75 0.08 
j120.351  2011-05-22  112 12.77  44 5805 4.34 -0.03 1.05  35.6  6.8  2.12 0.12 
j117.639  2011-04-17  113 12.39  55 5591 4.10  0.40 1.07   4.6  4.5  1.01      
j118.473  2011-04-20  115 12.79  48 5933 4.40 -0.09 1.15  52.2  6.2  2.43 0.08 
j97.2389  2010-08-28  116 12.88 103 5860 4.36 -0.09 1.09  26.9  3.2  2.03 0.08 
j117.640  2011-04-17  117 12.49  38 5867 4.11  0.32 1.20  66.3  7.2  2.51 0.08 
j118.465  2011-04-20  118 12.38  41 5764 4.17  0.07 1.14   4.2  6.0  1.11      
j131.1101 2011-09-07  119 12.65  47 5681 3.86  0.37 1.19 100.6  6.4  2.60 0.07 
j124.138  2011-06-21  122 12.35 137 5654 4.09  0.27 1.11   1.3  1.3  0.50      
j95.1311  2010-07-28  123 12.37 141 5917 4.17 -0.02 1.23  32.3  2.3  2.18 0.06 
j120.353  2011-05-22  124 12.94  44 5956 4.27 -0.10 1.22  43.6  6.6  2.35 0.10 
j130.902  2011-08-17  127 13.94  41 5596 4.37  0.37 0.99   4.3  5.9  0.94      
j129.326  2011-08-09  128 13.76  36 5662 4.19  0.27 1.08   4.8  6.4  1.08      
j140.67   2012-01-02  134 13.68  33 6236 4.14  0.28 1.56  24.3  8.5  2.30 0.21 
j130.2280 2011-08-24  135 13.96  52 5957 4.20  0.34 1.26  27.0  5.5  2.12 0.12 
j97.1487  2010-08-24  137 13.55  90 5441 4.42  0.28 0.89   1.9  2.5  0.28      
j119.1139 2011-05-19  139 13.49  49 5905 4.28  0.22 1.17  32.3  6.2  2.16 0.12 
j118.1362 2011-04-22  141 13.69  47 5321 4.42  0.31 0.82   3.7  4.1  0.34      
j173.986  2013-07-14  142 13.11  87 5466 4.42  0.27 0.90   2.0  2.5  0.34      
j120.1132 2011-05-26  144 13.70  43 4932 4.48  0.28 0.58   4.0  4.7 -0.31      
j76.2282  2009-09-10  145 13.61  74 4923 3.26  0.05 0.96   2.3  3.1 -0.03      
j97.677   2010-08-20  148 13.04 108 5235 4.46  0.26 0.76   1.6  1.7 -0.20      
j120.738  2011-05-24  149 13.40  42 5708 3.95  0.03 1.18  55.3  7.2  2.27 0.09 
j124.502  2011-06-23  150 13.77  47 5501 4.49 -0.40 0.90   3.7  3.8  0.64      
j131.914  2011-09-06  152 13.91  46 6389 4.33  0.06 1.63  28.3  6.0  2.48 0.12 
j95.1302  2010-07-28  153 13.46  89 4791 4.48  0.13 0.50   1.9  2.4 -0.52      
j118.1354 2011-04-22  155 13.49  41 5667 4.13 -0.17 1.10   9.7  6.3  1.39      
j127.710  2011-07-20  156 13.74  53 4661 4.50  0.10 0.42   3.2  4.4 -0.41      
j189.1687 2014-07-12  157 13.71  90 5763 4.28  0.05 1.11   1.9  2.9  0.76      
j120.740  2011-05-24  159 13.43  40 6000 4.37 -0.02 1.23  48.4  8.0  2.44 0.11 
j119.1137 2011-05-19  161 13.34  47 4995 4.50  0.34 0.61   3.7  4.6 -0.25      
j128.479  2011-07-28  162 13.84  47 5863 4.27  0.22 1.13  29.5  6.1  2.08 0.12 
j118.1355 2011-04-22  163 13.54  55 5035 4.56 -0.37 0.62   3.2  3.4 -0.27      
j128.96   2011-07-26  165 13.94  43 5154 4.52 -0.20 0.69   4.2  5.9  0.14      
j120.927  2011-05-25  166 13.57  53 5159 4.56 -0.21 0.68   3.3  4.5  0.00      
j118.865  2011-04-21  167 13.27  42 6231 4.17  0.06 1.54  45.8  7.5  2.60 0.10 
j156.1568 2012-08-12  168 13.44 109 5823 4.06 -0.09 1.18  38.7  3.0  2.19 0.07 
j120.1135 2011-05-26  171 13.72  42 6220 4.28  0.07 1.48  42.4  6.3  2.55 0.09 
j124.497  2011-06-23  172 13.75  46 5630 4.29 -0.22 1.03   3.8  5.7  0.93      
j130.897  2011-08-17  173 13.84  41 5676 4.21  0.01 1.08   4.2  5.2  1.03      
j102.105  2010-10-02  174 13.78  42 4734 4.41 -0.27 0.49   4.1  4.6 -0.57      
j120.741  2011-05-24  176 13.43  46 6319 4.35 -0.21 1.55  17.1  6.4  2.18 0.22 
j118.862  2011-04-21  177 13.18  41 5741 4.38 -0.00 1.07   9.7  6.6  1.45      
j130.497  2011-08-15  179 13.96  40 6218 4.07  0.25 1.57   6.2  6.2  1.67      
j76.2281  2009-09-10  180 13.02 108 5652 4.58  0.06 0.95   8.6  2.5  1.31 0.16 
j194.303  2014-09-07  186 14.95  17 5802 4.37  0.19 1.03  10.2 11.3  1.53      
j154.65   2012-07-25  191 14.99  25 5457 4.47  0.11 0.88   6.9  8.0  0.97      
j158.496  2012-09-03  193 14.90   9 5628 3.93  0.03 1.14  20.2 23.1  1.70      
j194.295  2014-09-07  195 14.84  15 5535 4.48 -0.17 0.92  11.5 15.0  1.25      
j133.595  2011-10-09  197 14.02  23 4938 4.50  0.03 0.58   7.4 10.3  0.45      
j133.593  2011-10-09  201 14.01  21 5522 4.23  0.37 0.99   8.3  9.6  1.18      
j130.2101 2011-08-23  203 14.14  55 5722 4.53  0.33 1.01   3.2  3.9  0.95      
j154.305  2012-07-26  209 14.27  40 6085 4.14  0.03 1.41  43.3  7.8  2.46 0.11 
j156.792  2012-08-08  211 14.99  35 5830 4.06 -0.05 1.19  37.7  8.9  2.18 0.14 
j131.340  2011-09-03  214 14.26  64 5482 4.32  0.42 0.94   2.7  2.9  0.56      
j153.885  2012-07-05  232 14.25  16 5917 4.27 -0.08 1.19  44.3 16.3  2.33 0.23 
j137.68   2011-11-12  237 14.18  33 5748 4.22  0.24 1.12   5.3  6.1  1.20      
j156.305  2012-08-05  238 14.06  41 6154 4.28 -0.08 1.42  41.2  6.8  2.49 0.10 
j137.205  2011-11-13  241 14.14  37 4960 4.45 -0.46 0.61   4.6  6.1 -0.19      
j116.208  2011-03-13  244 10.73 192 6285 4.29 -0.04 1.54  24.9  1.4  2.34 0.05 
j96.93    2010-08-02  245  9.71 163 5348 4.59 -0.25 0.78   1.2  1.6 -0.17      
j96.94    2010-08-02  246 10.00 151 5789 4.20  0.14 1.15  22.6  1.7  1.89 0.07 
j117.154  2011-04-12  257 10.87  45 6163 4.30  0.10 1.42  65.8  6.1  2.74 0.07 
j190.981  2014-07-27  260 10.50 188 6270 4.30 -0.16 1.53  30.5  1.4  2.42 0.05 
j96.782   2010-08-05  261 10.30 193 5751 4.50  0.10 1.03  14.9  1.6  1.67 0.08 
j190.815  2014-07-26  262 10.42 215 6162 4.14 -0.09 1.48  15.5  1.3  2.03 0.06 
j97.294   2010-08-18  263 10.82 214 5771 4.03 -0.11 1.19  43.9  1.4  2.20 0.06 
j130.1295 2011-08-19  265 11.99 113 6030 4.24  0.14 1.31  41.3  2.7  2.39 0.06 
j181.91   2013-09-12  266 11.47  49 6150 4.35 -0.06 1.38  35.0  5.9  2.40 0.10 
j118.462  2011-04-20  268 10.56  48 6389 4.35 -0.02 1.62   3.6  3.9  1.54      
j117.155  2011-04-12  269 10.93  38 6303 4.25 -0.07 1.58  17.6  8.0  2.19 0.28 
j118.463  2011-04-20  270 11.41  40 5633 4.18 -0.13 1.07   4.3  4.6  0.99      
j117.161  2011-04-12  271 11.48  39 6125 4.22  0.24 1.41  62.8  6.9  2.69 0.08 
j131.696  2011-09-05  273 11.46 187 5678 4.24  0.28 1.08   0.9  1.1  0.37      
j97.298   2010-08-18  274 11.39 197 6081 4.09 -0.03 1.42  36.3  1.4  2.37 0.05 
j117.168  2011-04-12  275 11.70  42 5809 4.02  0.26 1.18  39.0  6.5  2.19 0.11 
j117.172  2011-04-12  276 11.85  44 5952 4.28 -0.02 1.22  34.9  6.8  2.24 0.12 
j193.289  2014-08-20  277 11.87 215 5979 4.11 -0.18 1.32  45.8  1.3  2.40 0.05 
j117.167  2011-04-12  279 11.68  48 6298 4.22  0.17 1.59   3.6  4.7  1.48      
j117.158  2011-04-12  280 11.07  45 6002 4.41 -0.27 1.21  50.3  6.3  2.46 0.09 
j117.177  2011-04-12  281 11.95  42 5700 4.28 -0.36 1.07   4.8  6.2  1.10      
j117.162  2011-04-12  282 11.53  56 5887 4.34 -0.16 1.13  17.5  4.9  1.85 0.16 
j97.2393  2010-08-28  283 11.53 155 5787 4.44  0.19 1.07  12.2  1.8  1.60 0.09 
j122.766  2011-06-16  284 11.82  33 5910 4.41 -0.20 1.12  33.4  9.2  2.18 0.17 
j117.163  2011-04-12  285 11.56  50 5946 4.06  0.19 1.30  65.6  5.9  2.57 0.07 
j117.157  2011-04-12  288 11.02  39 6221 4.05  0.22 1.58   4.4  5.7  1.52      
j173.779  2013-07-13  289 12.75 134 5837 4.16 -0.35 1.15   1.5  1.5  0.72      
j119.1134 2011-05-19  291 12.85  46 5712 4.15  0.29 1.12  25.7  6.7  1.89 0.15 
j96.89    2010-08-02  292 12.87 141 5773 4.45 -0.15 1.06  25.1  2.2  1.92 0.07 
j120.347  2011-05-22  294 12.67  42 6051 4.36  0.04 1.28  54.7  7.2  2.55 0.09 
j117.637  2011-04-17  295 12.32  45 5918 4.49 -0.17 1.10  44.4  6.7  2.33 0.10 
j120.352  2011-05-22  296 12.94  42 5748 4.33 -0.11 1.09   4.1  5.8  1.07      
j117.182  2011-04-12  297 12.18  40 6155 4.30  0.11 1.41  42.8  7.4  2.51 0.11 
j97.302   2010-08-18  299 12.90 111 5567 4.54  0.20 0.92   1.6  2.2  0.40      
j119.1141 2011-05-19  301 12.73  41 6014 4.13 -0.07 1.34  46.2  7.6  2.44 0.10 
j118.464  2011-04-20  303 12.19  51 5563 4.37 -0.16 0.97   3.4  4.6  0.79      
j117.641  2011-04-17  304 12.55  52 5802 4.56 -0.14 0.96  39.4  6.0  2.13 0.10 
j97.1482  2010-08-24  305 12.97 104 4852 4.55  0.23 0.52   3.9  2.5 -0.41      
j127.890  2011-07-21  306 12.63  48 5347 4.66  0.18 0.76   3.6  4.9  0.40      
j118.474  2011-04-20  307 12.80  42 6009 4.45 -0.09 1.20  42.9  7.4  2.39 0.11 
j117.638  2011-04-17  308 12.35  42 6237 4.37  0.02 1.46  39.6  6.3  2.53 0.10 
j118.466  2011-04-20  312 12.46  43 6248 4.27  0.07 1.51  15.4  6.7  2.08 0.27 
j119.1136 2011-05-19  313 12.99  44 5237 4.50  0.05 0.75   4.0  5.1  0.52      
j118.854  2011-04-21  315 12.97  45 4816 4.61 -0.22 0.48   3.9  4.5 -0.47      
j128.76   2011-07-26  316 12.70  44 5631 4.28  0.35 1.04   4.0  4.4  0.96      
j118.475  2011-04-20  317 12.88  54 6563 4.24  0.06 1.84   3.2  3.7  1.62      
j117.636  2011-04-17  318 12.21  50 6338 4.17  0.26 1.65   3.4  4.8  1.50      
j119.1140 2011-05-19  319 12.71  51 5956 3.98  0.17 1.35  63.2  5.2  2.56 0.07 
j156.87   2012-08-04  321 12.52 157 5657 4.32  0.28 1.04   1.1  1.2  0.43      
j118.467  2011-04-20  323 12.46  53 5529 4.72  0.10 0.84  52.9  5.4  1.98 0.09 
j118.856  2011-04-21  327 13.00  49 6024 4.32 -0.03 1.27  52.8  6.9  2.51 0.09 
j97.124   2010-08-17  328 12.82 121 5766 4.48 -0.09 1.05  39.6  2.3  2.14 0.06 
j130.691  2011-08-16  330 13.93  31 5838 4.09  0.01 1.18  46.8 10.0  2.30 0.13 
j120.745  2011-05-24  331 13.50  42 5506 3.90  0.11 1.08  40.2  6.8  1.91 0.11 
j118.858  2011-04-21  332 13.05  43 5799 4.16  0.38 1.17  15.5  6.3  1.73 0.24 
j120.737  2011-05-24  333 13.39  48 6209 4.42  0.11 1.42  38.5  5.8  2.50 0.09 
j130.901  2011-08-17  337 13.94  43 5724 4.25  0.07 1.10   4.0  5.2  1.05      
j118.1351 2011-04-22  338 13.45  39 5019 4.54  0.33 0.61   4.4  4.9 -0.16      
j124.498  2011-06-23  339 13.76  45 5966 4.45 -0.17 1.16  27.0  6.2  2.12 0.13 
j120.722  2011-05-24  340 13.06  41 5701 4.08  0.35 1.14  20.3  6.9  1.77 0.20 
j118.871  2011-04-21  341 13.34  52 5567 4.57  0.18 0.91   3.3  3.6  0.73      
j118.863  2011-04-21  343 13.20  40 5759 4.31  0.05 1.10   4.3  5.7  1.11      
j120.739  2011-05-24  344 13.40  44 5600 4.54 -0.18 0.94  10.5  6.6  1.29 0.44 
j120.730  2011-05-24  345 13.34  47 4935 4.62  0.05 0.54   3.7  5.3  0.09      
j120.748  2011-05-24  346 13.52  58 5120 4.68  0.10 0.63   3.0  3.8  0.14      
j130.900  2011-08-17  348 13.93  54 4790 4.55  0.07 0.48   3.2  3.7 -0.19      
j120.1126 2011-05-26  349 13.59  43 5752 4.23  0.34 1.12   4.1  4.6  1.08      
j120.736  2011-05-24  350 13.39  43 5785 4.45  0.06 1.07   9.5  6.6  1.49      
j161.485  2012-10-09  351 13.80  80 6015 4.26  0.10 1.29  48.2  3.6  2.45 0.06 
j124.501  2011-06-23  352 13.77  43 5802 4.18 -0.01 1.11  10.7  6.6  1.56 0.43 
j118.859  2011-04-21  355 13.17  40 6128 4.31  0.20 1.38  52.0  7.4  2.59 0.09 
j124.506  2011-06-23  356 13.81  48 5485 4.48  0.03 0.89  10.2  5.6  1.23 0.36 
j120.355  2011-05-22  360 13.02  41 5991 4.29 -0.09 1.25  41.6  7.0  2.35 0.11 
j120.723  2011-05-24  361 13.10  50 5697 4.43  0.14 1.03   8.0  5.5  1.33      
j119.830  2011-05-18  364 10.09 195 5808 4.09  0.27 1.15  18.9  1.7  1.83 0.07 
j130.1291 2011-08-19  365 11.20 143 5498 4.49 -0.08 0.90   1.2  1.5  0.25      
j122.740  2011-06-16  367 11.11  46 5731 4.37  0.19 1.06   3.7  4.8  1.02      
j117.178  2011-04-12  369 11.99  44 6183 4.33 -0.13 1.43  49.8  6.4  2.61 0.09 
j117.176  2011-04-12  370 11.93  43 6110 4.04  0.06 1.47  26.6  7.0  2.25 0.15 
j117.183  2011-04-12  371 12.19  31 5183 3.68  0.14 0.97   5.6  6.3  0.65      
j131.700  2011-09-05  372 12.39 152 5816 4.60 -0.02 0.95  57.6  2.0  2.38 0.06 
j118.471  2011-04-20  373 12.77  45 5738 4.47 -0.33 1.04  23.2  7.0  1.85 0.18 
j117.635  2011-04-17  374 12.21  51 5842 4.35 -0.18 1.08   6.1  4.6  1.33      
j120.727  2011-05-24  375 13.29  42 5804 4.03  0.21 1.18  32.9  6.4  2.10 0.12 
j92.147   2010-06-03  377 13.80  81 5788 4.47  0.08 1.06  19.8  3.6  1.83 0.11 
j118.869  2011-04-21  379 13.32  47 6176 4.06  0.17 1.53   4.9  4.4  1.52      
j118.866  2011-04-21  384 13.28  42 6178 4.01  0.04 1.55   4.3  5.6  1.48      
j118.1350 2011-04-22  385 13.44  44 5476 4.47  0.12 0.89   3.9  4.5  0.74      
j130.896  2011-08-17  386 13.84  53 6001 4.41  0.08 1.21  45.1  5.7  2.41 0.09 
j120.928  2011-05-25  387 13.58  50 4791 4.70 -0.01 0.44   4.5  4.9  0.05      
j120.1129 2011-05-26  388 13.64  55 5781 3.96  0.12 1.22  59.5  5.6  2.38 0.08 
j130.1082 2011-08-18  392 13.95  41 5943 4.09  0.10 1.29  43.7  7.1  2.35 0.10 
j118.1356 2011-04-22  393 13.54  46 6241 4.29 -0.20 1.50  41.7  6.6  2.56 0.10 
j96.580   2010-08-04  399 12.95  45 6142 4.49  0.01 1.32  71.7  6.3  2.79 0.07 
j130.2511 2011-08-25  401 14.00  61 5455 4.42  0.35 0.90   2.9  3.9  0.48      
j134.205  2011-10-16  403 14.17  41 6223 4.21  0.04 1.51  53.6  6.7  2.68 0.09 
j159.904  2012-09-26  408 14.98  21 5588 4.58  0.12 0.92   8.1 10.3  1.19      
j153.1321 2012-07-07  409 14.15  45 5845 4.38  0.18 1.07  14.5  5.9  1.73 0.24 
j134.419  2011-10-17  415 14.11  45 5656 4.23 -0.20 1.07   3.8  4.3  0.96      
j158.284  2012-09-02  416 14.29  27 5065 4.61 -0.12 0.62   6.4  7.6  0.30      
j189.1497 2014-07-11  427 14.62  25 5333 4.58  0.14 0.78   7.0  7.4  0.75      
j189.1495 2014-07-11  431 14.26  22 5178 4.74 -0.27 0.64   7.8 10.1  0.28      
j156.1766 2012-08-13  433 14.92  22 5182 4.39  0.18 0.75   8.0 10.5  0.57      
j159.905  2012-09-26  435 14.53  31 5666 4.35  0.02 1.04   5.7  6.3  1.15      
j131.714  2011-09-05  439 14.31  51 5458 4.37  0.34 0.91   3.4  3.7  0.58      
j157.695  2012-08-27  440 14.17  42 5078 4.54  0.17 0.65   4.2  5.1  0.12      
j130.2512 2011-08-25  442 14.00  50 5791 4.34 -0.04 1.11  12.0  5.5  1.59 0.28 
j134.420  2011-10-17  444 14.11  39 5641 4.43 -0.07 1.00   4.4  5.8  1.01      
j189.2371 2014-07-16  446 14.43  40 4618 4.68 -0.30 0.35   4.3  5.7 -0.76      
j157.93   2012-08-24  448 14.90  24 4653 4.70 -0.04 0.36  12.2 10.9  0.23      
j193.83   2014-08-19  456 14.62  34 5617 4.33  0.20 1.01   5.2  5.8  1.06      
j154.306  2012-07-26  457 14.20  40 5108 4.54  0.24 0.66   5.1  5.8  0.08      
j190.612  2014-07-25  459 14.25  30 5870 4.29  0.10 1.13   5.9  8.3  1.34      
j205.100  2015-08-01  464 14.36  27 5479 4.49  0.27 0.89   6.3  7.1  0.84      
j180.888  2013-08-29  465 14.19  37 5967 4.10 -0.01 1.31  44.3  8.4  2.38 0.12 
j194.1090 2014-09-11  466 14.66  21 5957 4.19  0.03 1.26  28.8 14.0  2.15 0.32 
j159.906  2012-09-26  474 14.28  29 5923 4.40  0.00 1.14  43.7 10.3  2.33 0.15 
j189.878  2014-07-08  475 14.80  11 5100 4.74 -0.25 0.60  15.4 15.4  0.46      
j134.418  2011-10-17  479 14.11  37 5560 4.42 -0.06 0.95   4.7  5.1  0.94      
j208.305  2015-08-11  481 14.70  29 5175 4.60 -0.08 0.68   5.9  6.1  0.50      
j134.421  2011-10-17  486 14.12  18 5624 4.36 -0.30 1.01  16.6 14.3  1.59      
j134.204  2011-10-16  490 14.02  47 4868 4.57  0.03 0.52   3.7  4.7  0.03      
j127.706  2011-07-20  500 14.80  44 4665 4.59  0.06 0.40   4.0  5.2 -0.24      
j153.486  2012-07-03  505 14.19  34 5046 4.61  0.17 0.61   5.0  6.9  0.13      
j189.2512 2014-07-17  508 14.39  27 5573 4.29  0.39 1.00   6.4  6.8  1.12      
j179.280  2013-08-18  509 14.88  18 5529 4.51  0.17 0.91   9.4 10.7  1.16      
j161.290  2012-10-08  510 14.53  27 5613 4.34  0.39 1.01   6.4  7.2  1.16      
j209.507  2015-08-21  511 14.21  32 5941 4.43  0.07 1.14  42.9  9.7  2.33 0.14 
j133.594  2011-10-09  517 14.03  28 5542 4.55  0.26 0.90   6.1  8.6  0.91      
j158.285  2012-09-02  518 14.29  29 4693 4.53 -0.56 0.43   6.1  7.6 -0.47      
j202.78   2015-07-03  519 14.94  20 5735 4.21  0.04 1.12   8.5 11.7  1.39      
j211.300  2015-08-31  520 14.55  33 5106 4.58  0.13 0.65   5.3  6.8  0.33      
j190.799  2014-07-26  523 15.00  32 5733 4.11 -0.11 1.15   5.5  7.7  1.20      
j192.518  2014-08-12  528 14.60  26 5386 4.50 -0.04 0.83   6.8  8.5  0.91      
j191.469  2014-08-05  534 14.61  33 5257 4.50  0.12 0.76   5.2  6.4  0.56      
j190.824  2014-07-26  543 14.71  34 5120 4.54 -0.04 0.67   6.2  7.6  0.52      
j202.101  2015-07-03  546 14.90  22 5960 4.21  0.12 1.25  24.9 12.4  2.08 0.32 
j134.203  2011-10-16  548 14.02  40 5984 4.26 -0.06 1.26  56.1  7.3  2.51 0.09 
j134.208  2011-10-16  550 14.07  38 5695 4.46  0.16 1.02   4.6  6.2  1.08      
j204.855  2015-07-29  551 14.94  31 5686 4.37  0.11 1.04   5.5  7.0  1.15      
j127.888  2011-07-21  555 14.76  46 5274 4.46  0.07 0.78   3.7  4.7  0.50      
j130.2510 2011-08-25  561 14.01  50 5048 4.50 -0.15 0.64   3.5  4.0 -0.03      
j179.306  2013-08-18  564 14.85  26 5855 4.01  0.34 1.23  53.7 11.6  2.39 0.14 
j204.284  2015-07-26  567 14.34  35 5530 4.60 -0.15 0.88   5.0  5.6  0.84      
j137.206  2011-11-13  568 14.14  35 5350 4.49  0.06 0.81   4.9  5.5  0.73      
j189.1496 2014-07-11  569 14.46  28 5037 4.69 -0.14 0.58   6.2  7.0  0.17      
j134.423  2011-10-17  572 14.17  45 5997 4.15 -0.04 1.32  47.3  7.2  2.43 0.10 
j189.898  2014-07-08  573 14.67  31 5707 4.37  0.15 1.05   5.5  7.2  1.18      
j192.868  2014-08-14  574 14.86  25 5045 4.58 -0.04 0.62   6.9  8.0  0.49      
j189.2208 2014-07-15  577 14.40  24 5079 4.52  0.12 0.65   7.3  9.4  0.47      
j137.204  2011-11-13  579 14.14  43 5139 4.64  0.06 0.65   4.0  5.8  0.37      
j202.914  2015-07-07  582 14.81  36 5191 4.69  0.13 0.66   4.8  5.5  0.38      
j137.203  2011-11-13  584 14.13  36 5527 4.36  0.31 0.95   4.8  5.7  0.86      
j192.525  2014-08-12  590 14.62  26 5976 4.42 -0.00 1.19  51.3 11.3  2.46 0.14 
j204.493  2015-07-27  597 14.91  26 5710 4.31 -0.03 1.07   7.7  9.9  1.32      
j193.1269 2014-08-25  598 14.81  32 5232 4.64  0.04 0.70   5.4  6.4  0.64      
j190.400  2014-07-24  600 14.83  28 5742 4.28 -0.04 1.10   6.2  7.4  1.26      
j202.708  2015-07-06  601 14.70  24 5816 4.60  0.08 0.95  45.8 13.0  2.24 0.18 
j130.1105 2011-08-18  611 14.02  40 6350 4.35  0.11 1.58  23.9  7.5  2.37 0.18 
j153.485  2012-07-03  612 14.16  35 5146 4.55  0.03 0.68   4.9  6.8  0.52      
j189.2506 2014-07-17  620 14.67  28 5674 4.70  0.05 0.93  37.8  9.8  2.01 0.16 
j117.171  2011-04-12  623 11.81  38 5945 4.32 -0.40 1.19  34.9  8.1  2.23 0.14 
j120.1127 2011-05-26  624 13.60  41 5681 4.61  0.13 0.96   7.9  6.2  1.29      
j118.1353 2011-04-22  626 13.49  45 6070 4.29 -0.18 1.33  35.2  6.4  2.34 0.11 
j118.868  2011-04-21  627 13.31  49 6042 4.19  0.17 1.35  54.7  5.4  2.55 0.07 
j130.494  2011-08-15  628 13.95  42 5721 4.49 -0.32 1.02  24.4  6.4  1.86 0.15 
j130.496  2011-08-15  629 13.95  39 6006 4.24 -0.27 1.29  34.4  7.4  2.27 0.13 
j120.732  2011-05-24  632 13.36  43 5406 4.61  0.12 0.81   4.1  5.2  0.62      
j130.898  2011-08-17  633 13.87  43 5755 4.17 -0.16 1.14   4.1  5.0  1.08      
j118.857  2011-04-21  635 13.03  48 6088 4.43  0.05 1.29  60.0  5.7  2.63 0.08 
j118.1359 2011-04-22  638 13.60  38 5721 4.50 -0.00 1.02  25.1  7.9  1.89 0.18 
j120.746  2011-05-24  639 13.50  50 6158 4.34  0.04 1.40  56.7  5.4  2.66 0.07 
j118.870  2011-04-21  640 13.33  42 5274 4.49  0.14 0.77   4.1  5.8  0.46      
j122.777  2011-06-16  644 13.72  27 5685 4.16 -0.10 1.11   6.3  7.2  1.22      
j127.709  2011-07-20  645 13.72  52 5856 4.15 -0.17 1.18  38.3  5.9  2.21 0.10 
j120.925  2011-05-25  647 13.55  52 6109 4.32 -0.37 1.36  79.2  6.3  2.81 0.07 
j120.728  2011-05-24  649 13.31  47 6282 4.07  0.22 1.63   5.1  5.6  1.63      
j118.1358 2011-04-22  650 13.59  39 5058 4.53  0.05 0.64   4.4  5.4  0.34      
j130.1304 2011-08-19  654 13.98  43 5785 4.48 -0.03 1.06  16.6  6.3  1.74 0.22 
j120.354  2011-05-22  655 13.00  38 6152 4.22 -0.03 1.44  67.8  7.1  2.76 0.08 
j130.476  2011-08-15  657 13.87  44 4762 4.58 -0.21 0.46   4.0  4.8 -0.51      
j130.1320 2011-08-19  658 13.99  40 5887 4.41  0.08 1.10  40.9  6.9  2.26 0.11 
j118.1349 2011-04-22  659 13.41  41 6281 4.37 -0.05 1.51  46.2  6.2  2.64 0.09 
j120.749  2011-05-24  660 13.53  53 5320 3.89 -0.07 0.98  25.6  5.4  1.49 0.13 
j130.876  2011-08-17  661 13.91  35 5877 4.43  0.07 1.08  34.6  8.0  2.17 0.14 
j120.729  2011-05-24  662 13.34  42 5834 4.05 -0.02 1.19  73.7  7.3  2.55 0.08 
j120.743  2011-05-24  664 13.48  44 5691 4.29  0.06 1.07   3.9  5.7  1.01      
j120.725  2011-05-24  665 13.18  41 5969 4.09  0.29 1.31  19.5  7.2  1.99 0.22 
j120.1137 2011-05-26  666 13.72  40 5600 4.40  0.14 0.98   4.4  5.1  0.96      
j124.503  2011-06-23  670 13.77  49 5605 4.00  0.17 1.11   3.6  4.4  0.90      
j124.129  2011-06-21  671 13.75  44 6054 4.24  0.02 1.34  46.6  6.5  2.47 0.09 
j130.1305 2011-08-19  672 14.00  51 5564 4.48  0.14 0.94   3.4  4.1  0.79      
j120.731  2011-05-24  673 13.34  48 6380 4.47  0.04 1.57  26.7  5.7  2.45 0.12 
j124.504  2011-06-23  674 13.78  46 4933 3.66  0.25 0.84   3.8  4.4 -0.01      
j120.726  2011-05-24  678 13.28  46 5194 4.63  0.18 0.68   3.8  5.1  0.19      
j118.861  2011-04-21  679 13.18  45 5880 4.14  0.22 1.20  70.2  6.1  2.56 0.07 
j120.1128 2011-05-26  680 13.64  37 6238 4.05  0.05 1.60   4.7  5.1  1.55      
j130.899  2011-08-17  682 13.92  41 5620 4.30  0.34 1.02   4.2  4.6  0.98      
j118.1363 2011-04-22  683 13.71  39 5869 4.32  0.15 1.12  21.5  7.2  1.93 0.20 
j128.478  2011-07-28  684 13.83  59 5287 3.84  0.10 0.98  26.3  5.0  1.47 0.12 
j130.495  2011-08-15  685 13.95  42 6540 4.26 -0.05 1.81   4.2  5.1  1.71      
j120.929  2011-05-25  686 13.58  40 5599 4.33  0.00 1.00   4.3  4.5  0.97      
j127.505  2011-07-19  687 13.81  48 5879 4.39  0.08 1.10  41.1  5.4  2.26 0.09 
j157.287  2012-08-25  688 13.99  46 6192 4.28 -0.06 1.45  47.2  6.0  2.58 0.08 
j124.499  2011-06-23  689 13.77  43 5334 4.54 -0.44 0.79   5.4  6.3  0.49      
j130.673  2011-08-16  691 13.96  43 5914 4.18 -0.30 1.22  34.2  6.4  2.19 0.11 
j120.1130 2011-05-26  692 13.65  46 5658 4.28  0.15 1.05   3.8  4.5  0.96      
j130.672  2011-08-16  693 13.95  40 6052 4.12 -0.02 1.38  36.0  7.6  2.34 0.13 
j130.482  2011-08-15  694 13.94  40 5693 4.42  0.23 1.03   4.4  6.0  1.06      
j120.742  2011-05-24  695 13.44  49 5694 4.47 -0.40 1.01  12.7  5.6  1.53 0.27 
j118.1361 2011-04-22  697 13.68  52 5848 4.15  0.14 1.17  47.2  6.0  2.31 0.09 
j120.930  2011-05-25  700 13.58  40 5648 4.55 -0.43 0.96  11.0  6.8  1.37      
j158.1177 2012-09-07  701 13.72 104 4859 4.59 -0.34 0.51   1.7  2.2 -0.84      
j120.733  2011-05-24  703 13.36  49 6386 4.11  0.26 1.72   3.6  3.9  1.55      
j120.1134 2011-05-26  704 13.70  45 5266 4.61 -0.08 0.73   4.8  5.8  0.53      
j129.320  2011-08-09  707 13.99  41 5947 4.05  0.14 1.31  52.5  7.1  2.45 0.09 
j130.2287 2011-08-24  708 14.00  44 6119 4.19 -0.07 1.42  28.7  7.1  2.28 0.15 
j130.877  2011-08-17  709 13.94  46 5349 4.51 -0.14 0.81   3.7  4.0  0.48      
j118.867  2011-04-21  710 13.29  43 6554 4.17 -0.07 1.86   4.0  5.0  1.70      
j127.504  2011-07-19  711 13.97  45 5594 4.32  0.37 1.00   3.9  4.8  0.92      
j120.1136 2011-05-26  712 13.72  42 5474 4.56  0.02 0.86   4.1  4.5  0.81      
j118.1348 2011-04-22  714 13.39  44 5393 4.58  0.14 0.81   3.9  5.5  0.58      
j120.735  2011-05-24  717 13.39  48 5612 4.24  0.33 1.04   3.6  5.0  0.91      
j130.498  2011-08-15  718 13.76  42 5873 4.28  0.36 1.14  24.8  6.7  2.01 0.16 
j118.860  2011-04-21  719 13.18  48 4665 4.58 -0.01 0.40   3.6  4.8 -0.22      
j129.325  2011-08-09  720 13.75  50 5260 4.68  0.04 0.71  14.5  5.5  1.11 0.23 
j118.1360 2011-04-22  721 13.64  45 5846 4.08  0.13 1.20  43.1  6.7  2.26 0.10 
j120.744  2011-05-24  722 13.49  45 6145 4.36 -0.11 1.38  45.0  6.3  2.52 0.09 
j193.293  2014-08-20  723 15.06  29 5315 4.55  0.33 0.77   6.1  7.9  0.48      
j149.191  2012-04-10  730 15.34   9 5697 3.84  0.10 1.21  18.7 26.7  1.72      
j193.1491 2014-08-26  732 15.34  33 5251 4.41  0.29 0.78   5.2  7.6  0.36      
j158.283  2012-09-02  733 15.64  17 5046 4.60 -0.06 0.61  10.0 10.0  0.59      
j202.915  2015-07-07  734 15.34  28 5904 4.14  0.24 1.23  30.3  8.7  2.14 0.17 
j191.285  2014-08-04  738 15.28  28 5378 4.64 -0.44 0.78   8.5  7.3  0.72      
j202.1811 2015-07-12  749 15.42  27 5356 4.47  0.09 0.82   6.4  7.9  0.83      
j205.304  2015-08-02  752 15.35  28 5539 4.44  0.10 0.93   6.1  6.6  1.03      
j192.709  2014-08-13  756 15.71  15 5660 4.26  0.18 1.06  11.8 12.4  1.47      
j192.517  2014-08-12  757 15.84  19 5002 4.68  0.06 0.56   9.0 12.5  0.54      
j190.593  2014-07-25  759 15.08  29 5253 4.61 -0.21 0.72   6.0  7.5  0.40      
j194.1091 2014-09-11  760 15.26  17 5742 4.36  0.10 1.07  12.0 14.0  1.55      
j93.1712  2010-07-02  771 15.21  15 5652 4.33  0.17 1.03  11.3 16.5  1.45      
j202.1394 2015-07-10  800 15.54  24 5911 4.25  0.22 1.19  29.4 12.2  2.12 0.26 
j123.82   2011-06-18  806 15.40  19 5464 4.66  0.16 0.82   9.1 11.0  1.01      
j189.2211 2014-07-15  825 15.29  25 4897 4.48  0.22 0.56   6.8 10.1 -0.04      
j202.534  2015-07-05  829 15.39  28 5766 4.28  0.00 1.11   8.5  8.7  1.42      
j156.790  2012-08-08  834 15.08  19 5800 4.07  0.34 1.19  18.1 13.4  1.81      
j158.1278 2012-09-08  835 15.21  24 4939 4.57  0.17 0.56   7.2  7.7  0.14      
j202.719  2015-07-06  837 15.66  21 4918 4.38  0.41 0.61   8.3 11.7  0.02      
j123.85   2011-06-18  841 15.86  11 5264 4.65  0.12 0.72  16.1 19.1  1.04      
j191.61   2014-08-02  853 15.38  28 4876 4.73 -0.02 0.47  43.8 11.0  1.17 0.20 
j190.411  2014-07-24  857 15.09  35 5149 4.51  0.26 0.70   4.9  5.6  0.12      
j192.701  2014-08-13  864 15.60  23 5498 4.53  0.07 0.88   7.6  8.1  1.08      
j158.282  2012-09-02  869 15.60  17 5105 4.67  0.12 0.62  10.3 13.9  0.62      
j153.513  2012-07-03  870 15.04  16 4674 4.59  0.02 0.41  10.6 12.9  0.28      
j201.1197 2015-06-30  872 15.26  28 5162 4.59  0.17 0.68   6.2  7.3  0.39      
j192.524  2014-08-12  874 15.02  25 5089 4.58  0.20 0.64   7.0  7.9  0.27      
j157.285  2012-08-25  880 15.16  19 5401 4.37  0.20 0.88   9.1  9.9  0.96      
j158.1279 2012-09-08  881 15.86  15 4927 4.09 -0.08 0.70  11.4 14.4  0.52      
j201.609  2015-06-27  884 15.07  31 5060 4.47  0.30 0.66   5.5  6.6  0.03      
j156.530  2012-08-06  889 15.26  33 5306 4.49  0.23 0.79   5.3  6.0  0.48      
j202.322  2015-07-04  892 15.19  12 5064 4.70 -0.06 0.59  19.5 21.1  0.91      
j92.153   2010-06-03  896 15.26  13 4973 3.94  0.17 0.77  13.8 18.2  0.64      
j202.99   2015-07-03  906 15.46  17 5007 4.58  0.01 0.59  10.1 11.4  0.70      
j157.689  2012-08-27  907 15.22  22 5492 4.47 -0.06 0.90   8.0  9.5  1.09      
j189.2370 2014-07-16  918 15.01  28 5399 4.62  0.14 0.80   6.3  7.1  0.79      
j204.83   2015-07-25  921 15.53  31 5081 4.57  0.15 0.64   5.5  7.5  0.27      
j193.1274 2014-08-25  934 15.84  25 5503 4.52 -0.13 0.89   6.8  9.0  0.98      
j158.69   2012-09-01  935 15.24   9 6088 4.15 -0.09 1.41  33.9 27.0  2.34      
j158.910  2012-09-05  939 15.06  17 5608 4.32  0.26 1.01  10.0 11.9  1.35      
j192.284  2014-08-11  941 15.47  20 5118 4.42  0.40 0.71   8.8  9.3  0.36      
j193.1476 2014-08-26  954 15.22  29 5511 4.51 -0.09 0.90   5.9  7.2  0.96      
j153.320  2012-07-02  958 12.56  56 4925 4.60 -0.01 0.54   3.1  4.0  0.05      
j122.84   2011-06-13  974  9.58  47 6318 4.12 -0.05 1.65   3.7  3.7  1.50      
j97.3187  2010-09-01  975  8.22 201 6203 4.08 -0.04 1.55   0.9  0.9  0.78      
j173.398  2013-07-11  981 10.73 133 5050 3.30 -0.14 1.01   1.3  1.3 -0.13      
j134.422  2011-10-17  986 14.14  37 5541 4.52  0.29 0.91   4.7  5.2  0.81      
j117.642  2011-04-17  987 12.55  45 5509 4.59  0.12 0.87   3.9  5.0  0.76      
j120.926  2011-05-25  988 13.56  58 5121 4.69  0.11 0.62   5.7  4.1  0.39      
j120.934  2011-05-25  991 13.58  38 5495 4.51 -0.14 0.89   4.6  5.2  0.78      
j201.1238 2015-06-30  993 14.25  24 5549 4.59 -0.32 0.89   7.2  9.3  0.98      
j213.113  2015-09-25  999 15.39  19 5113 4.71 -0.08 0.61   9.2 12.1  0.59      
j125.99   2011-06-26 1001 13.04  53 6284 4.10  0.13 1.62   3.3  3.6  1.43      
j130.1096 2011-08-18 1002 13.62  40 5405 4.40  0.12 0.87   4.3  5.6  0.69      
j130.493  2011-08-15 1010 13.62  35 6104 4.20 -0.06 1.40  26.3  8.3  2.23 0.19 
j201.1047 2015-06-29 1015 14.50  25 5948 4.15 -0.10 1.27  35.4 11.4  2.25 0.19 
j108.65   2010-11-28 1019 10.27 156 5018 3.55  0.17 0.92   7.1  1.7  0.51 0.14 
j122.778  2011-06-16 1032 13.86  14 4921 3.62  0.08 0.84  12.2 13.3  0.66      
j130.904  2011-08-17 1050 14.00  44 5067 4.58  0.08 0.63   3.9  4.6  0.23      
j161.291  2012-10-08 1052 15.38  20 5871 4.39 -0.11 1.09  40.0 14.3  2.23 0.22 
j117.174  2011-04-12 1054 11.90  52 5946 3.52 -0.41 1.52   3.5  5.1  1.19      
j158.495  2012-09-03 1060 14.35  21 6360 4.42 -0.21 1.56   8.1  9.1  1.87      
j192.869  2014-08-14 1069 15.07  22 5239 4.46  0.30 0.76   7.7  8.5  0.50      
j192.292  2014-08-11 1089 14.70  21 5849 4.37  0.15 1.08  17.7 12.9  1.83      
j140.66   2012-01-02 1102 14.93   5 6022 4.13 -0.04 1.35  35.8 49.4  2.31      
j130.1098 2011-08-18 1113 13.70  44 6097 4.29  0.04 1.36  50.6  7.4  2.55 0.10 
j130.2095 2011-08-23 1115 13.97  49 5641 3.97  0.12 1.14  21.9  6.0  1.75 0.16 
j127.726  2011-07-20 1116 13.33  43 5736 4.32  0.04 1.08   4.4  4.9  1.10      
j125.92   2011-06-26 1117 12.81  48 6513 4.16 -0.02 1.82  38.3  6.4  2.72 0.10 
j130.2085 2011-08-23 1118 13.84  41 6010 4.25 -0.04 1.29  51.5  6.9  2.49 0.09 
j172.1271 2013-07-04 1120 11.75  30 4929 3.58  0.17 0.86  10.2  9.0  0.53      
j202.79   2015-07-03 1126 15.26  21 5283 4.50  0.04 0.77   8.1  8.1  0.89      
j192.282  2014-08-11 1127 15.81  17 5619 4.07  0.40 1.10  10.3 11.9  1.39      
j130.1094 2011-08-18 1128 13.51  53 5354 4.51 -0.04 0.81   3.3  3.6  0.55      
j130.2102 2011-08-23 1145 14.14  52 6007 4.43  0.09 1.21  57.1  5.7  2.54 0.08 
j130.2086 2011-08-23 1148 13.91  46 6099 4.28  0.15 1.36  69.5  6.0  2.73 0.07 
j127.724  2011-07-20 1150 13.33  40 5754 4.32  0.10 1.09  22.6  7.0  1.85 0.18 
j125.104  2011-06-26 1151 13.40  55 5470 4.52 -0.17 0.87   3.1  4.7  0.55      
j191.470  2014-08-05 1161 14.68  32 5439 4.40  0.04 0.89   5.4  6.6  0.89      
j125.91   2011-06-26 1162 12.78  48 5684 4.36 -0.22 1.04   3.6  3.7  0.96      
j202.934  2015-07-07 1163 14.97  23 5217 4.62 -0.28 0.70   7.6 10.7  0.40      
j130.2092 2011-08-23 1165 13.92  41 5381 4.49 -0.01 0.83   4.3  5.0  0.74      
j129.321  2011-08-09 1168 14.00  44 6141 4.12  0.06 1.47   3.9  4.7  1.40      
j188.897  2014-06-22 1169 13.25  82 5638 4.36  0.12 1.02   7.5  3.3  1.25 0.27 
j127.723  2011-07-20 1175 13.29  43 5640 3.80  0.10 1.19  46.8  7.1  2.12 0.10 
j207.73   2015-08-08 1196 15.04  34 5684 4.15 -0.16 1.11   7.1  6.8  1.27      
j158.911  2012-09-05 1198 15.32  17 6179 4.32  0.08 1.43  44.3 17.3  2.54 0.25 
j127.889  2011-07-21 1199 14.89  39 4772 4.53  0.11 0.48  85.9  8.7  1.28 0.13 
j204.965  2015-07-30 1203 15.37  29 5693 4.58 -0.29 0.98  10.9  9.0  1.43      
j152.933  2012-06-23 1206 13.64  45 5835 3.82  0.12 1.29  26.5  6.2  2.01 0.14 
j131.1102 2011-09-07 1208 13.59  46 6417 4.16 -0.07 1.73  48.3  6.1  2.77 0.08 
j190.403  2014-07-24 1209 15.17  25 5774 4.38  0.06 1.09  28.5 11.5  1.98 0.25 
j125.105  2011-06-26 1215 13.42  41 6065 4.03  0.09 1.43  40.0  6.8  2.41 0.11 
j130.1076 2011-08-18 1216 13.46  45 5995 4.10 -0.06 1.33  49.5  6.7  2.46 0.09 
j127.725  2011-07-20 1218 13.33  44 5582 4.33 -0.02 0.99   6.7  6.2  1.14      
j125.95   2011-06-26 1220 12.99  45 5319 3.83  0.17 1.00   6.2  5.3  0.85      
j189.1701 2014-07-12 1221 11.58 106 5002 3.62  0.33 0.89   9.0  2.4  0.52 0.16 
j122.779  2011-06-16 1222 12.20  22 5082 3.54  0.09 0.96   7.7 10.1  0.69      
j122.295  2011-06-14 1230 12.26  51 5119 3.35  0.01 1.04  26.8  5.4  1.31 0.13 
j194.678  2014-09-09 1239 15.01  23 5747 4.37 -0.05 1.07   7.4  8.1  1.33      
j203.86   2015-07-18 1240 14.47  26 5541 4.35  0.14 0.96   6.8  8.9  1.08      
j153.1311 2012-07-07 1241 12.44  77 4912 3.38  0.40 0.91   2.5  3.3 -0.13      
j130.1101 2011-08-18 1242 13.75  49 6139 4.26 -0.01 1.41  48.4  5.4  2.56 0.08 
j158.295  2012-09-02 1257 14.65  23 5501 4.29  0.32 0.96   7.6  8.4  1.06      
j204.966  2015-07-30 1270 14.81  37 5203 4.56  0.08 0.71   4.6  5.8  0.49      
j152.929  2012-06-23 1271 13.63  43 6263 4.21 -0.28 1.55   4.0  4.9  1.49      
j152.1280 2012-06-25 1274 13.35  51 5224 4.57 -0.23 0.72   3.4  3.8  0.10      
j130.501  2011-08-15 1275 13.67  40 5854 4.25  0.03 1.13  14.3  6.3  1.73 0.27 
j190.408  2014-07-24 1276 14.77  34 5486 4.39  0.14 0.92   5.1  5.7  0.86      
j161.492  2012-10-09 1278 15.20  22 5656 4.30 -0.20 1.04   7.9 10.1  1.28      
j130.1100 2011-08-18 1279 13.75  48 5705 4.32 -0.02 1.07   3.6  3.9  0.98      
j125.90   2011-06-26 1282 12.55  42 6112 4.14 -0.12 1.43  31.8  6.9  2.33 0.13 
j117.169  2011-04-12 1283 11.73  51 5737 4.13 -0.25 1.14  25.4  6.0  1.90 0.14 
j158.1387 2012-09-09 1288 15.13  32 6026 4.27  0.06 1.30  47.7  9.6  2.46 0.13 
j116.663  2011-03-15 1299 12.18  68 5002 3.42  0.07 0.95   5.2  3.5  0.41      
j189.1494 2014-07-11 1300 14.29  28 4759 4.52  0.03 0.47   6.7  9.2  0.16      
j207.74   2015-08-08 1301 15.82  20 5219 4.61 -0.26 0.70   8.5 11.6  0.45      
j203.272  2015-07-19 1305 15.17  34 5296 4.60  0.17 0.75   5.1  6.2  0.50      
j161.292  2012-10-08 1306 15.59  22 5559 4.46 -0.25 0.94  18.5 11.7  1.49      
j202.709  2015-07-06 1307 14.78  26 5547 4.49  0.12 0.93   6.6  9.2  1.06      
j130.2094 2011-08-23 1308 13.97  46 5639 4.12  0.02 1.09   3.8  4.3  0.96      
j130.881  2011-08-17 1311 13.50  42 5864 4.37 -0.24 1.09  33.6  7.3  2.14 0.13 
j125.111  2011-06-26 1314 13.24  42 5074 3.56  0.12 0.95   4.1  4.4  0.38      
j125.106  2011-06-26 1315 13.14  49 6079 4.31  0.05 1.33  53.7  5.6  2.56 0.08 
j117.175  2011-04-12 1316 11.93  42 5847 3.97  0.32 1.24  62.3  7.5  2.46 0.09 
j201.821  2015-06-28 1332 15.15  31 5698 4.36 -0.24 1.05   7.6  8.9  1.30      
j130.2093 2011-08-23 1335 13.97  49 6443 4.20  0.15 1.74   3.5  3.7  1.58      
j192.296  2014-08-11 1336 14.82  19 5776 4.47  0.10 1.06  16.5 13.6  1.73      
j193.891  2014-08-23 1338 14.61  38 5680 4.34 -0.16 1.04   4.5  5.2  1.05      
j127.891  2011-07-21 1344 13.45  47 6010 4.26 -0.32 1.28  33.9  6.4  2.27 0.12 
j130.1104 2011-08-18 1353 13.96  46 5989 4.60  0.03 1.12  75.5  6.2  2.68 0.07 
j190.602  2014-07-25 1356 15.21  20 5719 3.94  0.22 1.19  27.2 13.3  1.92 0.32 
j202.718  2015-07-06 1359 15.23  19 5756 4.49 -0.18 1.04  20.0 14.6  1.80      
j191.160  2014-08-03 1360 15.60  17 4962 4.71 -0.10 0.53  10.1 12.6  0.38      
j193.281  2014-08-20 1363 15.93  23 5637 4.23  0.23 1.06   7.7  9.6  1.26      
j158.1189 2012-09-07 1364 15.96  18 5248 4.45  0.04 0.77   9.4 12.6  0.92      
j190.976  2014-07-27 1366 15.37  27 5483 4.53  0.10 0.88   6.3  9.1  0.97      
j193.80   2014-08-19 1367 15.05  36 4965 4.69 -0.08 0.54   4.8  6.4  0.10      
j130.1099 2011-08-18 1375 13.71  42 6202 4.28 -0.19 1.47   9.3  6.8  1.82      
j127.728  2011-07-20 1378 13.60  46 5582 4.04 -0.25 1.08  21.2  6.1  1.68 0.17 
j130.500  2011-08-15 1379 13.69  36 5688 4.37 -0.08 1.04   4.9  5.2  1.10      
j192.702  2014-08-13 1396 15.84  22 5513 4.54  0.11 0.89   9.1 10.4  1.16      
j152.480  2012-06-21 1411 13.38  52 5672 4.22  0.34 1.08   3.3  3.6  0.93      
j130.1095 2011-08-18 1412 13.60  43 5936 4.12  0.14 1.27  15.4  6.7  1.84 0.26 
j190.591  2014-07-25 1413 14.45  34 5253 3.79 -0.03 0.98  18.1  8.3  1.26 0.29 
j190.603  2014-07-25 1421 15.30  17 5623 4.33  0.04 1.02  10.3 13.0  1.37      
j134.206  2011-10-16 1426 14.23  37 5693 4.51 -0.11 1.00   5.2  6.8  1.14      
j192.522  2014-08-12 1428 14.63  31 4773 4.60 -0.11 0.46   5.5  6.2 -0.15      
j179.293  2013-08-18 1431 13.46  80 5532 4.37  0.27 0.95   2.2  2.2  0.52      
j161.493  2012-10-09 1432 15.02  20 5678 4.35  0.12 1.04   9.4 12.1  1.39      
j189.2369 2014-07-16 1436 14.27  30 5657 4.46  0.18 1.00   5.8  6.4  1.15      
j134.207  2011-10-16 1438 14.06  33 5722 3.94  0.19 1.19  64.2  9.5  2.36 0.10 
j174.499  2013-07-21 1439 12.85 132 5979 4.03  0.14 1.35  51.8  2.5  2.47 0.06 
j189.1694 2014-07-12 1442 12.52 108 5556 4.25  0.41 1.00   1.6  2.0  0.50      
j130.502  2011-08-15 1444 13.95  38 6236 4.11  0.11 1.57   4.6  6.5  1.54      
j125.87   2011-06-26 1445 12.32  46 6318 4.25  0.12 1.59   9.9  6.3  1.94      
j178.283  2013-08-15 1463 12.33 136 6532 4.19 -0.04 1.83  38.2  2.0  2.73 0.05 
j190.801  2014-07-26 1466 15.96  15 4817 4.41  0.26 0.54  11.5 14.0  0.00      
j150.141  2012-05-26 1474 13.01  94 6383 4.18  0.17 1.68   3.6  2.6  1.55      
j190.802  2014-07-26 1477 15.92  20 5259 4.69 -0.02 0.70   8.9 12.3  0.90      
j125.108  2011-06-26 1478 12.45  47 5511 4.38  0.02 0.94   3.7  4.7  0.81      
j191.162  2014-08-03 1480 15.89  15 4923 4.70 -0.19 0.51  11.9 13.2  0.21      
j206.73   2015-08-05 1483 14.30  31 5801 4.01  0.29 1.18  31.1  8.9  2.07 0.17 
j159.691  2012-09-25 1486 15.51  25 5703 4.28  0.16 1.08   7.5 10.0  1.31      
j134.209  2011-10-16 1528 14.08  31 5320 4.46  0.08 0.81   5.6  7.2  0.73      
j192.516  2014-08-12 1529 14.31  24 5884 4.18 -0.20 1.19  27.6 11.6  2.07 0.26 
j125.97   2011-06-26 1530 13.03  48 5954 4.33 -0.43 1.20  37.4  5.6  2.27 0.10 
j125.102  2011-06-26 1531 13.07  42 5747 4.39 -0.09 1.07  37.8  6.8  2.10 0.11 
j125.93   2011-06-26 1532 12.84  46 6133 4.18  0.14 1.44  53.6  6.0  2.61 0.08 
j130.1083 2011-08-18 1533 13.94  40 5857 4.49 -0.21 1.04  33.3  7.7  2.14 0.14 
j130.499  2011-08-15 1534 13.47  34 6207 4.29  0.04 1.47  40.1  8.6  2.51 0.13 
j125.101  2011-06-26 1535 13.05  46 5739 4.51 -0.32 1.03  30.6  6.6  1.99 0.13 
j125.110  2011-06-26 1536 12.71  45 5885 4.09  0.22 1.23  61.3  6.0  2.49 0.08 
j117.170  2011-04-12 1537 11.74  39 6219 4.15 -0.13 1.54   4.5  5.4  1.51      
j194.287  2014-09-07 1546 14.46  14 6179 4.31 -0.00 1.43  20.7 19.1  2.17      
j156.283  2012-08-05 1557 14.84  25 4843 4.70  0.03 0.46   7.0  9.5  0.28      
j158.1187 2012-09-07 1563 15.81  23 5080 4.57  0.09 0.64   8.2 10.3  0.57      
j158.1188 2012-09-07 1567 15.56  23 4908 4.42 -0.13 0.59   7.4  9.3  0.15      
j130.1890 2011-08-22 1576 14.07  38 5559 4.42  0.23 0.95   4.6  5.0  0.89      
j202.1093 2015-07-08 1581 15.48  22 5437 3.98  0.24 1.02   7.7  9.9  1.08      
j156.284  2012-08-05 1589 14.76  21 6026 4.56 -0.11 1.18  29.5 13.3  2.22 0.29 
j192.289  2014-08-11 1590 15.67  19 4867 4.65 -0.08 0.49   9.3 12.3  0.28      
j159.82   2012-09-22 1596 15.16  24 4786 4.49  0.27 0.50   7.2  8.5 -0.26      
j201.820  2015-06-28 1598 14.28  35 5451 4.57 -0.12 0.85   5.0  6.0  0.76      
j201.610  2015-06-27 1601 14.66  38 5555 3.94 -0.10 1.10   5.1  6.1  1.00      
j130.2288 2011-08-24 1606 13.98  42 5435 4.51  0.14 0.85   4.1  4.3  0.68      
j130.882  2011-08-17 1608 13.80  46 5897 4.29 -0.03 1.16  26.6  6.4  2.06 0.14 
j130.1889 2011-08-22 1609 13.96  46 5956 4.45 -0.40 1.15  42.0  6.4  2.33 0.10 
j120.337  2011-05-22 1612  8.77 209 6089 4.30 -0.15 1.34  35.2  1.5  2.35 0.05 
j131.491  2011-09-04 1615 11.52  46 6053 4.49  0.21 1.23  67.8  5.9  2.68 0.07 
j131.492  2011-09-04 1616 11.54  40 6042 4.26  0.17 1.31  58.5  7.1  2.58 0.09 
j131.493  2011-09-04 1618 11.60  45 6230 4.16  0.14 1.54  40.2  5.9  2.54 0.09 
j131.495  2011-09-04 1619 11.76  55 4847 4.61 -0.26 0.49   3.2  3.9 -0.58      
j131.496  2011-09-04 1621 11.86  55 6080 4.04  0.01 1.44   3.1  3.6  1.25      
j181.92   2013-09-12 1623 12.04  51 5667 4.05  0.02 1.13   3.4  4.1  0.94      
j131.515  2011-09-04 1628 12.95  57 6224 4.48  0.15 1.40  60.1  4.6  2.75 0.06 
j152.483  2012-06-21 1629 13.57  43 5804 4.17  0.26 1.12   4.0  5.4  1.13      
j150.755  2012-05-29 1632 13.30  41 6081 4.16  0.02 1.39  40.9  6.5  2.43 0.10 
j179.324  2013-08-18 1639 13.54  36 6203 3.90  0.11 1.62   4.8  5.7  1.54      
j156.671  2012-08-07 1647 14.17  40 5709 4.18  0.26 1.11   4.3  5.1  1.07      
j153.1318 2012-07-07 1655 13.76  38 5534 4.44 -0.07 0.93   4.6  5.5  0.89      
j157.289  2012-08-25 1665 14.04  40 5987 4.17  0.32 1.30  60.6  6.8  2.56 0.08 
j190.823  2014-07-26 1666 14.48  34 6435 4.38  0.12 1.65   5.3  7.8  1.75      
j157.867  2012-08-28 1669 14.17  38 6163 4.25 -0.04 1.44  35.7  7.8  2.42 0.13 
j191.465  2014-08-05 1688 14.54  33 5988 4.07  0.18 1.34  57.7  9.2  2.54 0.11 
j131.507  2011-09-04 1692 12.56  48 5440 4.45  0.38 0.88   3.6  4.3  0.54      
j182.403  2013-10-20 1695 13.78  41 5856 4.13  0.13 1.18  37.3  6.8  2.20 0.11 
j156.670  2012-08-07 1706 14.13  42 5166 4.34  0.07 0.76   4.1  4.7  0.41      
j159.692  2012-09-25 1707 15.32  25 5683 4.42 -0.27 1.02  11.4  9.6  1.47      
j134.199  2011-10-16 1715 12.90  37 5789 4.30 -0.23 1.12  11.6  7.4  1.57      
j153.322  2012-07-02 1726 13.05  47 4768 4.48  0.08 0.49   3.7  4.0 -0.17      
j150.753  2012-05-29 1738 13.29  44 5287 4.46  0.24 0.79   3.9  4.9  0.31      
j158.488  2012-09-03 1739 15.13  17 5794 4.20  0.08 1.15  10.5 12.9  1.54      
j191.286  2014-08-04 1751 14.55  34 5130 4.68 -0.01 0.63   5.0  7.0  0.51      
j155.85   2012-07-29 1754 13.96  47 6157 4.36 -0.04 1.39  49.2  6.0  2.58 0.08 
j150.756  2012-05-29 1779 13.30  42 5873 4.56  0.33 1.03  71.0  6.5  2.55 0.08 
j153.498  2012-07-03 1781 12.23 138 4961 4.69  0.21 0.54   1.3  1.7 -0.74      
j155.472  2012-08-01 1783 13.93  36 5923 4.29  0.11 1.18  32.2  7.9  2.17 0.15 
j181.93   2013-09-12 1792 12.16  42 5460 4.00  0.03 1.03   4.1  5.1  0.82      
j134.200  2011-10-16 1796 12.83  43 6013 4.49 -0.01 1.19  90.9  6.8  2.82 0.07 
j131.513  2011-09-04 1797 12.97  54 5030 4.72  0.20 0.56   3.2  4.3 -0.21      
j150.521  2012-05-28 1800 12.39  43 5621 4.69  0.07 0.90 100.1  6.4  2.49 0.08 
j152.302  2012-06-20 1802 13.35  38 5919 4.50  0.05 1.10  41.4  7.6  2.30 0.11 
j152.1275 2012-06-25 1803 13.26  52 4979 4.67  0.07 0.55   3.3  4.1  0.06      
j154.51   2012-07-25 1805 13.83  52 5599 4.65  0.06 0.90   8.8  5.6  1.26      
j179.692  2013-08-20 1806 13.47  37 6134 4.28 -0.06 1.40  64.4  7.7  2.71 0.09 
j131.504  2011-09-04 1808 12.49  50 6143 4.44  0.04 1.34  41.0  5.5  2.48 0.09 
j131.510  2011-09-04 1809 12.71  55 5741 4.39  0.12 1.06   5.5  4.8  1.20      
j153.702  2012-07-04 1812 13.74  39 5941 4.21 -0.04 1.23  51.0  7.7  2.43 0.10 
j153.706  2012-07-04 1813 13.77  44 5419 4.62  0.06 0.81   3.9  5.2  0.70      
j153.1288 2012-07-07 1815 13.88  53 4773 4.64  0.06 0.45   4.1  4.8 -0.09      
j153.1287 2012-07-07 1818 14.10  50 5560 4.64  0.05 0.89   7.4  5.6  1.14      
j152.485  2012-06-21 1819 13.58  50 5450 4.68  0.05 0.81   6.0  5.3  0.92      
j152.669  2012-06-22 1820 13.53  47 5414 4.65  0.12 0.80   3.7  4.8  0.58      
j131.503  2011-09-04 1822 12.44  47 6090 4.45 -0.20 1.28  45.0  6.1  2.48 0.09 
j134.198  2011-10-16 1824 12.72  45 5935 4.34 -0.16 1.18  45.6  6.6  2.36 0.09 
j156.98   2012-08-04 1825 13.89  30 5391 4.69  0.13 0.78   5.8  7.7  0.73      
j152.478  2012-06-21 1826 13.35  47 5881 4.32 -0.05 1.13  25.3  6.1  2.02 0.14 
j154.303  2012-07-26 1831 14.12  44 5233 4.47  0.18 0.76   3.9  4.7  0.32      
j202.103  2015-07-03 1832 15.01  19 5541 4.74  0.02 0.84  10.8 13.0  1.30      
j152.1120 2012-06-24 1835 13.69  55 5184 4.67  0.21 0.67   3.1  3.4  0.02      
j153.99   2012-07-01 1837 13.73  48 5243 4.63  0.15 0.71   3.6  4.3  0.30      
j153.288  2012-07-02 1839 13.24  51 5517 4.67  0.17 0.85  99.4  5.3  2.28 0.08 
j153.93   2012-07-01 1841 13.22  45 5181 4.59  0.04 0.69   4.0  5.3  0.44      
j201.1237 2015-06-30 1845 14.44  31 4801 4.37  0.32 0.54   5.7  6.3 -0.32      
j179.488  2013-08-19 1848 13.43  37 5997 4.38 -0.10 1.22  42.7  7.7  2.37 0.11 
j156.796  2012-08-08 1850 14.14  43 5831 4.19  0.01 1.13  21.8  7.2  1.91 0.20 
j152.1382 2012-06-26 1852 13.21  37 6333 4.28 -0.20 1.60   8.3  7.4  1.86      
j152.676  2012-06-22 1854 13.53  57 5601 4.49  0.04 0.95   3.0  3.9  0.81      
j156.795  2012-08-08 1856 14.08  45 5251 4.58  0.02 0.73   3.8  5.1  0.54      
j153.703  2012-07-04 1857 13.75  38 5743 4.42 -0.03 1.05  23.9  7.6  1.87 0.19 
j192.281  2014-08-11 1858 14.77  22 5425 4.67  0.00 0.80   8.0 11.0  1.07      
j157.288  2012-08-25 1860 14.03  45 5718 4.45  0.12 1.03   5.5  5.9  1.18      
j156.278  2012-08-05 1861 13.93  48 6020 4.58  0.03 1.16  74.0  5.6  2.70 0.07 
j152.1119 2012-06-24 1862 13.67  54 5611 4.38  0.25 0.99   3.2  3.2  0.84      
j152.930  2012-06-23 1863 13.63  39 5989 4.42  0.20 1.20  61.1  7.2  2.56 0.09 
j179.489  2013-08-19 1864 13.40  42 5620 3.93  0.12 1.14  52.1  7.7  2.15 0.10 
j156.525  2012-08-06 1871 14.90  27 4628 4.34  0.18 0.45   6.6  8.7 -0.29      
j191.60   2014-08-02 1875 14.50  27 5577 4.37 -0.11 0.98   6.5  8.0  1.10      
j153.291  2012-07-02 1877 13.39  50 4914 4.63  0.02 0.53   3.5  4.1  0.09      
j152.294  2012-06-20 1878 12.99  45 6190 4.28  0.15 1.46  33.8  6.1  2.42 0.11 
j131.497  2011-09-04 1883 11.89  48 6059 4.15  0.06 1.38  50.8  5.7  2.52 0.08 
j152.148  2012-06-19 1886 12.24  48 6201 4.20  0.04 1.50  16.1  5.4  2.07 0.19 
j152.1277 2012-06-25 1888 13.26  44 6421 4.23  0.10 1.70   3.9  4.9  1.60      
j190.800  2014-07-26 1889 15.34  31 5440 4.65  0.04 0.81   5.6  5.7  0.89      
j131.494  2011-09-04 1890 11.70  50 6120 4.19  0.12 1.42  25.4  5.4  2.23 0.12 
j201.114  2015-06-24 1891 15.26  36 5028 4.51  0.16 0.63   4.9  5.7  0.14      
j157.290  2012-08-25 1893 14.05  50 5672 4.25 -0.30 1.07   5.4  4.7  1.13      
j154.66   2012-07-25 1894 13.43  41 5008 3.49  0.19 0.93   4.2  5.1  0.28      
j156.277  2012-08-05 1897 13.95  43 5880 4.30 -0.09 1.14  12.6  6.8  1.70 0.35 
j153.516  2012-07-03 1898 13.25  39 5728 4.31  0.02 1.08   4.5  5.1  1.10      
j152.1281 2012-06-25 1901 13.34  43 5999 4.30  0.14 1.26  50.6  7.1  2.46 0.09 
j179.711  2013-08-20 1904 13.39  37 5045 4.61 -0.03 0.61   4.7  6.1  0.34      
j153.1319 2012-07-07 1905 14.02  38 4955 4.66 -0.13 0.54   4.6  5.7 -0.04      
j134.195  2011-10-16 1909 12.78  43 5866 4.44  0.01 1.07  38.6  7.1  2.22 0.11 
j152.144  2012-06-19 1913 13.32  40 5500 4.53  0.23 0.89   4.4  5.4  0.72      
j156.303  2012-08-05 1915 14.00  35 6000 4.04  0.34 1.36  36.2  8.6  2.31 0.14 
j152.925  2012-06-23 1916 13.60  45 5888 4.40  0.22 1.11  57.2  6.0  2.44 0.08 
j152.928  2012-06-23 1917 13.62  44 5936 4.34 -0.06 1.18  39.7  6.7  2.29 0.11 
j154.73   2012-07-25 1921 12.82  43 6443 4.30  0.03 1.70   4.0  5.9  1.63      
j209.302  2015-08-20 1922 15.36  21 5781 4.40  0.04 1.08  23.0 13.6  1.89 0.41 
j153.879  2012-07-05 1923 14.14  29 5400 4.50  0.20 0.84   5.9  8.8  0.73      
j152.499  2012-06-21 1924  7.84 178 5948 3.81  0.34 1.41   1.0  1.2  0.64      
j148.163  2012-04-01 1925  9.44 178 5416 4.43  0.12 0.87   1.0  1.1  0.06      
j152.1113 2012-06-24 1928 13.61  40 5860 4.41  0.23 1.08  28.9  6.7  2.07 0.14 
j134.197  2011-10-16 1929 12.73  42 5635 3.96  0.07 1.14  35.5  6.6  1.98 0.12 
j131.499  2011-09-04 1930 12.12  49 5898 4.02 -0.01 1.27  50.1  6.4  2.39 0.09 
j204.854  2015-07-29 1931 14.53  29 5446 4.68 -0.00 0.81   7.2  9.2  1.04      
j157.104  2012-08-24 1938 14.03  39 5109 4.59 -0.23 0.65   4.4  5.5  0.02      
j157.102  2012-08-24 1944 13.98  45 5739 4.58  0.07 1.00  25.7  6.0  1.91 0.14 
j201.1046 2015-06-29 1945 14.52  31 5354 4.42  0.26 0.84   5.7  6.1  0.58      
j150.126  2012-05-26 1947 12.34  45 5944 3.95  0.22 1.34   3.8  4.5  1.23      
j181.97   2013-09-12 1951 13.57  45 6031 4.26 -0.22 1.31  41.0  6.2  2.38 0.10 
j202.315  2015-07-04 1952 14.60  21 5722 4.19  0.07 1.11   8.3  9.8  1.37      
j153.515  2012-07-03 1955 13.15  41 6272 4.25  0.10 1.55  28.2  6.6  2.39 0.14 
j150.534  2012-05-28 1958 15.20  24 5786 4.58  0.06 1.03  11.0 10.9  1.55      
j157.692  2012-08-27 1960 14.13  42 5781 4.17  0.18 1.16   9.8  6.1  1.50      
j134.196  2011-10-16 1961 12.85  38 5404 4.62  0.05 0.80   4.5  4.6  0.75      
j131.489  2011-09-04 1962 10.77  44 5910 4.12 -0.05 1.24  42.7  7.0  2.31 0.10 
j183.377  2013-10-23 1963 14.11  49 5876 4.21  0.09 1.17  10.3  5.8  1.60 0.37 
j131.488  2011-09-04 1964 10.69  49 5535 4.47  0.05 0.92   3.6  4.9  0.80      
j206.167  2015-08-06 1970 15.38  24 5459 4.41  0.08 0.90   7.4 10.2  1.02      
j193.1075 2014-08-24 1978 15.21  33 5511 4.54  0.10 0.89   5.3  6.3  0.92      
j153.319  2012-07-02 1979 12.99  42 5737 4.33  0.19 1.08  24.3  6.4  1.88 0.15 
j153.892  2012-07-05 1980 13.80  47 5476 4.55  0.18 0.87   3.7  4.2  0.64      
j153.96   2012-07-01 1984 13.70  43 6000 4.31  0.13 1.25  54.4  6.6  2.50 0.09 
j153.292  2012-07-02 1985 13.71  42 4950 4.64  0.01 0.54  10.3  5.9  0.62 0.40 
j156.532  2012-08-06 1988 14.14  52 4766 4.57  0.13 0.46   3.3  4.3 -0.34      
j153.289  2012-07-02 1989 13.33  44 5697 4.47  0.09 1.01   8.1  5.6  1.34      
j201.1196 2015-06-30 1992 14.51  21 5704 4.03 -0.14 1.16  12.7 12.3  1.55      
j153.514  2012-07-03 2001 13.12  44 5170 4.64  0.09 0.67   3.9  5.1  0.35      
j150.754  2012-05-29 2002 13.29  47 6004 4.50  0.04 1.18  63.9  6.8  2.60 0.08 
j152.1282 2012-06-25 2004 13.35  42 5659 4.23  0.29 1.07   4.1  5.2  1.00      
j179.92   2013-08-17 2007 13.13  41 5846 4.42  0.10 1.05  33.0  7.4  2.12 0.13 
j155.82   2012-07-29 2009 13.82  47 5618 4.37 -0.23 1.00   3.7  5.2  0.91      
j152.1379 2012-06-26 2010 13.20  47 6417 4.25 -0.02 1.69   3.7  5.2  1.57      
j154.68   2012-07-25 2011 12.56  41 6421 4.38 -0.03 1.64   7.0  7.0  1.86      
j202.533  2015-07-05 2012 14.88  20 5738 4.59  0.12 1.00  35.3 14.6  2.06 0.26 
j156.797  2012-08-08 2016 14.14  37 5909 4.18  0.35 1.21  55.7  8.6  2.45 0.10 
j153.324  2012-07-02 2017 13.09  45 5682 4.62  0.06 0.96  21.6  6.1  1.76 0.16 
j204.967  2015-07-30 2022 14.75  35 5884 4.58  0.21 1.03  62.8  7.9  2.49 0.09 
j150.752  2012-05-29 2026 13.26  42 5995 4.52 -0.09 1.16  71.9  6.5  2.66 0.08 
j131.512  2011-09-04 2029 12.96  65 5224 4.71 -0.11 0.68   2.7  3.9  0.13      
j153.705  2012-07-04 2033 13.76  38 5051 4.53 -0.12 0.64  12.9  7.5  0.61 0.40 
j152.298  2012-06-20 2035 13.01  48 5558 4.67  0.10 0.87  56.2  5.5  2.06 0.09 
j189.2483 2014-07-17 2037 15.21  31 4883 4.64  0.20 0.51   5.6  6.3 -0.16      
j156.526  2012-08-06 2038 14.78  21 5520 4.55  0.12 0.89   8.4 10.3  1.11      
j189.2207 2014-07-15 2039 14.30  22 5584 4.61  0.28 0.91   7.8  9.0  1.06      
j156.302  2012-08-05 2040 14.18  39 5656 4.38  0.01 1.02   4.5  5.6  1.03      
j179.904  2013-08-21 2043 14.09  33 5817 4.23  0.01 1.10  12.6  8.1  1.64      
j152.685  2012-06-22 2044 15.82  14 5684 4.50  0.18 1.00  21.3 18.6  1.77      
j152.1377 2012-06-26 2046 13.15  45 5579 4.07  0.23 1.07  44.4  6.4  2.04 0.10 
j157.103  2012-08-24 2047 13.98  47 6090 4.37 -0.05 1.32  42.5  5.8  2.45 0.09 
j159.693  2012-09-25 2048 15.80  18 5167 4.66  0.15 0.66   9.6  9.9  0.61      
j156.793  2012-08-08 2049 13.93  49 6005 4.19  0.09 1.31  65.4  5.7  2.61 0.07 
j190.797  2014-07-26 2051 15.09  30 5769 4.30 -0.06 1.11   5.8  7.0  1.25      
j152.295  2012-06-20 2053 12.99  43 6140 4.25  0.05 1.42  39.9  6.9  2.46 0.11 
j153.518  2012-07-03 2071 13.75  38 5273 4.49  0.18 0.77   4.6  5.2  0.45      
j180.887  2013-08-29 2072 13.38  51 5847 4.15 -0.13 1.17  18.9  5.7  1.86 0.17 
j202.916  2015-07-07 2073 15.56  38 4935 4.59  0.06 0.55   4.5  4.7  0.16      
j204.80   2015-07-25 2076 15.27  23 5857 4.30  0.22 1.12   9.1 10.1  1.53      
j152.292  2012-06-20 2079 12.95  47 5476 4.39  0.40 0.92   3.7  4.4  0.65      
j179.690  2013-08-20 2081 13.44  37 5078 3.57  0.18 0.95   4.9  6.6  0.44      
j156.798  2012-08-08 2082 14.14  44 6005 4.23  0.32 1.29  59.1  6.3  2.56 0.08 
j152.474  2012-06-21 2083 13.52  43 6033 4.37 -0.03 1.26  44.7  7.1  2.43 0.10 
j157.101  2012-08-24 2086 13.96  54 5834 4.11 -0.04 1.17  29.6  5.7  2.06 0.12 
j150.518  2012-05-28 2087 11.86  42 5943 4.45  0.01 1.14  50.3  7.0  2.42 0.09 
j208.319  2015-08-11 2092 15.89  21 5585 4.50 -0.29 0.94   8.1  8.9  1.14      
j194.1088 2014-09-11 2093 15.36  18 5958 4.36  0.02 1.19  42.6 15.8  2.34 0.23 
j213.116  2015-09-25 2094 15.00  22 5325 4.71  0.01 0.73   9.6 12.4  1.03      
j179.887  2013-08-21 2098 13.84  37 6314 4.26 -0.14 1.58  24.4  7.7  2.35 0.18 
j155.474  2012-08-01 2105 13.86  39 5882 4.39 -0.06 1.10  39.8  8.1  2.24 0.13 
j153.680  2012-07-04 2109 14.09  38 6085 4.09  0.07 1.43  24.7  7.8  2.19 0.18 
j152.146  2012-06-19 2110 12.19  48 6386 4.26  0.21 1.66   4.4  5.0  1.63      
j190.975  2014-07-27 2111 14.87  29 5604 4.59  0.15 0.93  17.9  9.7  1.55 0.36 
j152.686  2012-06-22 2115 16.14  13 5239 4.71  0.13 0.68  95.3 23.1  1.90 0.20 
j157.694  2012-08-27 2119 14.10  47 5137 4.59  0.20 0.66   3.7  4.2  0.07      
j153.97   2012-07-01 2120 13.71  40 5027 4.63 -0.07 0.59   4.4  5.9  0.19      
j152.484  2012-06-21 2135 13.57  40 6145 4.17  0.04 1.45  32.2  6.9  2.36 0.13 
j153.519  2012-07-03 2137 13.75  36 5269 4.55 -0.13 0.75   4.9  5.0  0.47      
j157.292  2012-08-25 2143 14.10  44 5429 4.48  0.22 0.86   3.9  4.4  0.58      
j202.1395 2015-07-10 2147 14.50  30 5626 4.42 -0.12 0.99   5.8  6.5  1.11      
j150.737  2012-05-29 2148 13.35  45 5648 4.00  0.44 1.13   3.8  5.0  0.98      
j131.498  2011-09-04 2149 12.07  46 6213 4.21  0.20 1.51  42.7  6.1  2.55 0.09 
j152.1115 2012-06-24 2153 13.66  45 6090 4.25 -0.04 1.37  45.3  7.1  2.48 0.10 
j153.323  2012-07-02 2158 13.05  46 5330 4.35  0.00 0.85   3.7  5.0  0.63      
j153.517  2012-07-03 2159 13.48  35 5761 4.42  0.12 1.06   6.2  7.3  1.28      
j154.302  2012-07-26 2162 14.03  43 5645 4.49 -0.41 0.98  10.1  6.1  1.36      
j204.79   2015-07-25 2167 15.28  30 5707 4.53  0.11 1.00  28.7  9.1  1.93 0.19 
j192.870  2014-08-14 2168 14.84  25 5938 4.31 -0.06 1.19  31.4 12.0  2.17 0.24 
j154.338  2012-07-26 2169 12.40 125 5402 4.54  0.18 0.83   1.4  1.7  0.10      
j134.202  2011-10-16 2173 12.88  51 4859 4.70  0.11 0.47   6.4  5.2  0.11      
j154.75   2012-07-25 2175 12.85  42 5459 3.91  0.13 1.06  43.8  7.1  1.91 0.11 
j205.305  2015-08-02 2183 15.20  26 5649 4.41  0.12 1.01   6.6  9.1  1.20      
j189.2224 2014-07-15 2188 15.32   9 5640 4.50 -0.57 0.97  19.0 25.0  1.63      
j153.487  2012-07-03 2194 13.87  37 5710 4.19 -0.21 1.11   4.6  5.8  1.10      
j202.932  2015-07-07 2195 14.88  22 6121 4.24 -0.13 1.40  41.5 13.5  2.46 0.20 
j154.49   2012-07-25 2201 13.81  49 6120 4.14  0.20 1.44  12.9  4.9  1.92 0.22 
j153.682  2012-07-04 2202 14.11  30 5310 4.51  0.34 0.78   5.7  6.7  0.47      
j131.509  2011-09-04 2208 12.59  46 5837 4.27  0.10 1.11  10.0  6.0  1.55 0.41 
j179.278  2013-08-18 2218 14.51  16 5602 4.47  0.14 0.96  10.7 13.6  1.35      
j153.683  2012-07-04 2219 14.10  34 4996 4.53  0.14 0.60   5.1  7.1  0.14      
j209.301  2015-08-20 2220 14.69  33 5730 4.17  0.15 1.13   5.2  6.8  1.17      
j154.71   2012-07-25 2228 12.68  41 6656 4.19 -0.10 1.95  47.0  6.7  2.92 0.09 
j201.115  2015-06-24 2236 15.70  29 5483 4.40 -0.04 0.92   6.1  7.6  0.98      
j152.677  2012-06-22 2246 14.15  40 5667 4.50 -0.19 0.99   7.7  7.0  1.28      
j149.192  2012-04-10 2248 15.50  17 5148 4.57  0.12 0.68  10.3 14.4  0.70      
j192.704  2014-08-13 2250 15.62  20 4958 4.63  0.13 0.55  12.6 13.6  0.50      
j152.931  2012-06-23 2252 13.63  46 6184 4.03  0.10 1.55  12.9  6.1  1.97 0.29 
j152.145  2012-06-19 2260 12.17  48 6208 4.21  0.02 1.50  32.5  5.8  2.41 0.11 
j153.681  2012-07-04 2261 14.11  36 5176 4.70  0.06 0.65  31.4  7.7  1.34 0.17 
j134.201  2011-10-16 2273 12.72  45 6028 4.27  0.23 1.30  65.6  6.2  2.63 0.07 
j153.891  2012-07-05 2278 13.78  55 5846 4.10 -0.12 1.19  25.2  5.2  1.99 0.12 
j156.301  2012-08-05 2279 13.86  47 5924 4.27  0.05 1.20  23.5  6.3  2.02 0.15 
j154.52   2012-07-25 2281 13.83  51 5076 4.53  0.17 0.65   3.4  3.6  0.03      
j131.505  2011-09-04 2287 12.48  53 4696 4.52  0.03 0.44   3.8  4.7 -0.17      
j152.479  2012-06-21 2289 13.36  44 6060 4.32  0.09 1.31  47.9  7.4  2.49 0.10 
j158.491  2012-09-03 2290 14.45  22 4966 4.70 -0.24 0.53   7.8 10.5 -0.02      
j163.263  2012-12-04 2295 11.67  52 5430 4.53 -0.12 0.85   3.3  3.5  0.56      
j153.679  2012-07-04 2300 14.08  41 5133 4.63 -0.12 0.65   4.2  4.7  0.21      
j131.514  2011-09-04 2312 12.98  45 6328 3.91 -0.28 1.74   3.8  4.1  1.51      
j153.290  2012-07-02 2319 13.36  39 6097 4.31 -0.02 1.35  41.5  7.9  2.45 0.12 
j152.674  2012-06-22 2331 13.47  39 5851 4.15  0.09 1.17  23.1  6.8  1.96 0.17 
j152.300  2012-06-20 2332 13.02  46 5190 3.86 -0.05 0.92   4.4  5.6  0.53      
j152.1114 2012-06-24 2333 13.65  42 6031 4.29 -0.16 1.29  49.1  6.5  2.48 0.09 
j157.693  2012-08-27 2335 14.13  39 5566 4.41  0.01 0.96   4.4  4.7  0.94      
j158.492  2012-09-03 2339 15.13  18 4762 4.57  0.17 0.46   9.6 11.1  0.05      
j152.301  2012-06-20 2342 13.04  38 5843 4.25 -0.38 1.12  35.7  7.9  2.15 0.13 
j150.125  2012-05-26 2352 10.42  47 6346 4.19 -0.16 1.64   3.7  4.8  1.51      
j208.316  2015-08-11 2357 15.61  28 5640 4.21  0.03 1.06   6.3  6.6  1.17      
j152.482  2012-06-21 2358 13.52  45 6282 4.13  0.21 1.60   4.1  5.9  1.53      
j155.83   2012-07-29 2365 13.85  42 5936 4.18  0.20 1.24  50.2  7.6  2.41 0.10 
j153.321  2012-07-02 2366 12.48  36 6150 4.33  0.00 1.39  42.8  7.7  2.50 0.11 
j154.69   2012-07-25 2367 12.62  46 6065 4.14  0.16 1.39  58.3  6.3  2.60 0.08 
j190.795  2014-07-26 2369 15.83  27 5787 4.16  0.10 1.16   6.5  7.9  1.32      
j152.297  2012-06-20 2370 13.00  45 6447 4.39 -0.13 1.66   8.7  6.2  1.97      
j179.305  2013-08-18 2372 13.39  35 5941 4.12 -0.08 1.27  46.0  8.1  2.37 0.11 
j193.739  2014-08-22 2374 14.62  31 5720 4.33  0.13 1.07   5.5  7.0  1.18      
j152.921  2012-06-23 2389 13.58  44 5832 4.10 -0.06 1.17  23.8  6.3  1.96 0.15 
j152.149  2012-06-19 2390 12.25  44 6003 3.92  0.14 1.41   4.0  5.9  1.29      
j194.292  2014-09-07 2393 14.90  25 4835 4.63 -0.07 0.48   7.0  8.2  0.14      
j193.282  2014-08-20 2396 14.67  36 5230 4.60  0.10 0.71   4.8  5.6  0.50      
j152.922  2012-06-23 2398 13.58  42 6166 4.15 -0.30 1.48   4.1  4.8  1.42      
j156.1368 2012-08-11 2399 14.10  47 5066 4.59 -0.06 0.62   3.7  3.9  0.18      
j179.496  2013-08-19 2403 12.87  43 6125 4.32  0.14 1.37  60.8  6.6  2.67 0.08 
j152.678  2012-06-22 2407 14.15  43 6000 4.18  0.20 1.31  23.3  7.1  2.09 0.18 
j152.670  2012-06-22 2408 14.18  43 5485 4.50 -0.07 0.89   4.0  4.4  0.77      
j193.298  2014-08-20 2409 14.86  38 4767 4.51 -0.61 0.48   4.6  5.3 -0.49      
j158.493  2012-09-03 2410 15.14  18 5648 4.49 -0.09 0.98   9.8 10.7  1.37      
j152.923  2012-06-23 2414 13.58  52 5541 4.10 -0.29 1.04   5.1  5.3  0.98      
j192.526  2014-08-12 2422 14.80  25 5214 4.60 -0.02 0.70   6.9  7.3  0.74      
j153.1289 2012-07-07 2426 13.89  49 5327 4.33  0.08 0.85   3.5  4.5  0.54      
j192.288  2014-08-11 2433 15.21  20 5837 4.18  0.01 1.15  13.8 13.8  1.71      
j153.1290 2012-07-07 2440 13.99  55 5670 4.17  0.33 1.09   3.1  4.0  0.90      
j202.314  2015-07-04 2442 15.63  17 5058 4.59  0.07 0.62  10.3 12.9  0.68      
j155.473  2012-08-01 2443 13.99  46 5789 4.31 -0.30 1.12  13.7  5.6  1.65 0.24 
j150.315  2012-05-27 2462 11.82  43 5975 4.04  0.09 1.34  45.8  7.4  2.40 0.10 
j150.127  2012-05-26 2463 12.77  45 6069 4.25  0.19 1.35  48.9  5.9  2.51 0.08 
j158.68   2012-09-01 2469 15.05  14 4838 4.64 -0.01 0.48  12.1 14.9  0.55      
j152.1117 2012-06-24 2470 13.65  51 5847 4.21  0.30 1.14  18.4  5.7  1.85 0.18 
j204.483  2015-07-27 2473 15.77  27 5072 4.66 -0.10 0.61   6.4  8.1  0.34      
j157.696  2012-08-27 2474 14.18  56 5320 4.64 -0.26 0.75   3.1  4.2  0.17      
j154.79   2012-07-25 2479 12.94  43 5372 3.88  0.08 1.02  28.7  6.7  1.61 0.14 
j152.926  2012-06-23 2481 13.61  54 4807 3.09  0.16 0.95   7.8  4.7  0.33      
j150.523  2012-05-28 2484 12.46  43 5711 4.20 -0.33 1.11   6.8  6.3  1.27      
j150.736  2012-05-29 2486 13.05  52 6035 4.20  0.09 1.33  63.1  5.3  2.62 0.07 
j152.477  2012-06-21 2488 13.54  40 5994 4.13 -0.01 1.32  27.4  7.6  2.16 0.16 
j154.48   2012-07-25 2492 13.84  46 5627 4.32 -0.33 1.02  38.9  6.3  2.00 0.11 
j156.794  2012-08-08 2498 13.94  53 5128 4.48 -0.11 0.69   3.3  3.4  0.13      
j152.679  2012-06-22 2503 14.15  41 4885 4.51  0.18 0.55   4.2  5.1 -0.18      
j179.709  2013-08-20 2516 13.39  35 5431 3.91  0.30 1.04  19.1  8.1  1.48 0.26 
j191.464  2014-08-05 2517 14.51  29 5606 4.63 -0.08 0.91   9.1  9.4  1.25      
j190.798  2014-07-26 2521 15.86  23 4976 4.68 -0.24 0.55   7.4  8.9 -0.02      
j153.98   2012-07-01 2522 13.71  41 4983 4.55  0.23 0.59   4.2  5.0 -0.19      
j172.70   2013-06-28 2529 15.86  14 4734 4.79 -0.09 0.38  12.0 15.7  0.18      
j152.927  2012-06-23 2530 13.61  43 5937 4.01  0.15 1.32  50.4  7.7  2.43 0.10 
j152.1278 2012-06-25 2533 13.27  55 5005 3.56  0.03 0.91   7.3  5.2  0.57      
j153.1320 2012-07-07 2534 13.93  41 6099 4.34  0.02 1.34  53.5  7.9  2.58 0.10 
j155.471  2012-08-01 2538 14.12  53 4972 4.54 -0.23 0.59   6.3  4.9 -0.02      
j152.299  2012-06-20 2541 13.01  40 5090 3.70  0.15 0.91  15.9  6.9  0.96 0.27 
j150.520  2012-05-28 2545 11.75  44 6198 4.04  0.17 1.56   7.7  6.3  1.75      
j156.304  2012-08-05 2547 14.17  36 5925 4.36 -0.13 1.16  31.4  7.8  2.16 0.15 
j154.80   2012-07-25 2555 12.88  43 6145 4.35 -0.06 1.38  45.4  6.3  2.53 0.09 
j156.533  2012-08-06 2556 14.05  37 5478 4.53 -0.17 0.87   4.9  6.6  0.77      
j153.893  2012-07-05 2559 13.80  36 5860 4.31  0.12 1.11  18.0  7.8  1.84 0.26 
j152.1118 2012-06-24 2561 13.66  45 6010 4.18  0.03 1.32  53.0  6.9  2.50 0.09 
j153.1291 2012-07-07 2563 13.97  51 6174 4.03  0.12 1.54  12.0  5.0  1.93 0.25 
j157.291  2012-08-25 2564 14.07  51 6137 4.09 -0.11 1.48  15.7  5.2  2.01 0.19 
j190.406  2014-07-24 2571 14.43  36 5268 4.50  0.26 0.76   4.8  5.3  0.33      
j152.672  2012-06-22 2581 13.46  49 5483 4.46  0.28 0.90   3.5  3.9  0.60      
j152.932  2012-06-23 2582 13.63  44 5857 4.16  0.30 1.17  22.4  6.5  1.95 0.17 
j154.47   2012-07-25 2583 12.62  46 5606 4.40  0.11 0.99   3.8  3.8  0.90      
j152.673  2012-06-22 2585 13.46  55 5951 4.38 -0.35 1.17  25.4  5.6  2.08 0.13 
j178.126  2013-08-14 2590 11.64  39 6206 4.00 -0.01 1.59  16.2  7.8  2.09 0.30 
j150.519  2012-05-28 2593 11.71  49 6213 4.26  0.19 1.48  39.6  5.8  2.51 0.09 
j153.94   2012-07-01 2595 13.22  45 6330 4.29  0.05 1.59  19.8  6.5  2.26 0.19 
j192.710  2014-08-13 2597 14.79  22 5871 4.48 -0.30 1.05  27.1 12.7  2.05 0.30 
j154.70   2012-07-25 2603 12.64  46 6278 4.09 -0.05 1.62  23.5  6.0  2.31 0.14 
j190.1190 2014-07-28 2607 14.48  27 5776 4.42  0.21 1.07  17.5 10.0  1.76 0.39 
j152.1279 2012-06-25 2608 13.32  42 6431 4.34  0.03 1.67   4.2  4.8  1.64      
j190.611  2014-07-25 2612 11.83  30 5544 4.27  0.32 0.99   5.7  6.9  1.02      
j152.481  2012-06-21 2623 13.38  42 6219 4.13  0.12 1.54   4.3  5.2  1.50      
j152.1116 2012-06-24 2631 13.47  45 5755 4.18 -0.40 1.14  41.2  7.1  2.15 0.11 
j150.314  2012-05-27 2632 11.39  44 6238 4.06 -0.02 1.59  11.4  6.7  1.95 0.40 
j179.508  2013-08-19 2635 12.82  51 6021 4.01 -0.15 1.39  31.0  5.5  2.25 0.11 
j179.503  2013-08-19 2636 12.32  48 5858 4.40  0.07 1.07  44.4  6.1  2.28 0.09 
j190.592  2014-07-25 2639 15.53  24 5583 3.89 -0.02 1.13  99.4 13.2  2.50 0.11 
j153.95   2012-07-01 2640 13.23  48 4896 3.02 -0.13 1.01  10.6  5.6  0.63 0.34 
j155.84   2012-07-29 2641 13.85  47 5797 4.07 -0.00 1.19  39.0  6.4  2.17 0.10 
j154.76   2012-07-25 2657 12.87  41 5434 4.50 -0.15 0.86   4.2  4.3  0.66      
j179.91   2013-08-17 2659 13.00  39 5077 3.40  0.24 1.00   5.1  6.6  0.51      
j180.497  2013-08-27 2668 14.16  53 5463 4.57 -0.04 0.85   3.2  4.3  0.66      
j156.1367 2012-08-11 2672 11.92  43 5656 4.57  0.18 0.96   9.5  6.4  1.33      
j159.273  2012-09-23 2674 13.35  52 5754 4.06  0.10 1.17  22.6  6.0  1.86 0.15 
j155.74   2012-07-29 2675 12.43  45 5756 4.63  0.13 1.00  82.1  6.2  2.53 0.07 
j159.699  2012-09-25 2676 13.56  51 6329 3.97 -0.07 1.72  32.1  5.5  2.50 0.10 
j179.694  2013-08-20 2677 13.46  35 6130 4.05  0.03 1.49  40.4  7.8  2.47 0.12 
j158.497  2012-09-03 2678 11.80  43 5416 4.70  0.12 0.78 136.4  6.4  2.42 0.09 
j159.694  2012-09-25 2681 16.00  16 5316 4.59 -0.06 0.76  10.7 10.7  0.98      
j179.89   2013-08-17 2686 13.86  62 4713 4.62 -0.05 0.42   2.8  3.4 -0.37      
j152.692  2012-06-22 2687 10.16 153 5788 4.51  0.07 1.05  29.6  2.0  2.02 0.06 
j159.101  2012-09-22 2690 13.46  47 5516 4.66  0.14 0.85   7.3  5.8  1.01      
j194.305  2014-09-07 2694 14.97  24 4780 4.45  0.24 0.51   7.3  9.5 -0.23      
j161.295  2012-10-08 2698 14.00  48 5936 4.29  0.11 1.20   3.6  5.0  1.18      
j158.297  2012-09-02 2706 10.27  98 6337 4.17  0.11 1.64   1.8  2.1  1.20      
j193.741  2014-08-22 2707 14.47  38 5581 4.51 -0.09 0.94   4.6  5.8  0.94      
j158.290  2012-09-02 2711 13.64  43 5950 4.48  0.10 1.13  42.3  6.9  2.34 0.10 
j158.305  2012-09-02 2712 11.12  50 6354 4.19  0.26 1.65   3.7  4.2  1.54      
j158.293  2012-09-02 2714 13.31  40 6045 4.04  0.00 1.41  55.9  7.3  2.57 0.09 
j158.691  2012-09-04 2717 12.41  42 6063 4.30  0.00 1.32  40.6  7.5  2.41 0.11 
j152.691  2012-06-22 2720 10.34 220 5926 4.03 -0.13 1.29  36.0  1.3  2.24 0.05 
j158.292  2012-09-02 2722 13.27  42 6119 4.38 -0.06 1.34  50.5  6.4  2.56 0.09 
j161.499  2012-10-09 2729 13.91  48 5646 4.38 -0.27 1.01   3.6  5.3  0.93      
j161.495  2012-10-09 2730 13.84  57 5597 4.16 -0.02 1.05   3.8  3.9  0.92      
j158.291  2012-09-02 2732 12.80  42 6094 4.06  0.09 1.45   4.1  5.2  1.39      
j179.893  2013-08-21 2733 14.01  40 4849 4.72  0.04 0.46   4.3  5.6  0.07      
j155.76   2012-07-29 2737 12.43  45 5641 4.04  0.36 1.12   3.8  3.8  0.97      
j159.278  2012-09-23 2740 13.62  42 5988 4.27 -0.27 1.26  32.3  6.8  2.23 0.13 
j158.1292 2012-09-08 2741 13.01  46 5852 4.38  0.06 1.08  32.0  6.0  2.11 0.11 
j161.496  2012-10-09 2743 13.76  43 5581 4.57 -0.01 0.92   4.4  5.2  0.95      
j161.501  2012-10-09 2748 14.06  44 5499 4.00 -0.06 1.05  33.0  6.2  1.81 0.12 
j158.312  2012-09-02 2749 11.07  53 6260 4.06  0.02 1.61  11.5  5.1  1.97 0.26 
j192.270  2014-08-11 2750 15.90   9 5952 3.98 -0.10 1.34  19.4 28.2  1.96      
j158.317  2012-09-02 2752 11.51  44 6092 4.26  0.15 1.36  47.8  6.3  2.51 0.09 
j159.281  2012-09-23 2753 13.62  42 5834 4.17  0.22 1.15   9.7  6.3  1.55      
j158.908  2012-09-05 2754 12.30  44 5874 4.38 -0.08 1.10  37.7  5.9  2.21 0.10 
j158.686  2012-09-04 2755 12.15  55 5741 4.44 -0.15 1.05  14.0  5.1  1.62 0.21 
j193.740  2014-08-22 2756 14.76  35 5909 4.40  0.11 1.13  18.9  8.2  1.91 0.27 
j158.331  2012-09-02 2758 11.89  44 5219 3.75  0.34 0.97   4.0  5.2  0.51      
j159.902  2012-09-26 2762 15.03  24 4683 4.42  0.28 0.46   7.3  9.7 -0.38      
j193.294  2014-08-20 2763 15.40  36 4725 4.62 -0.01 0.42   4.8  4.8 -0.02      
j161.494  2012-10-09 2765 13.88  36 6230 4.06  0.10 1.58  15.4  8.2  2.08 0.35 
j190.977  2014-07-27 2768 15.23  30 5326 4.62 -0.03 0.76   5.8  6.5  0.77      
j159.286  2012-09-23 2769 13.66  54 5787 3.96 -0.02 1.22  69.4  5.8  2.47 0.07 
j173.90   2013-07-09 2771 11.75  46 6165 4.44 -0.06 1.36  79.3  6.6  2.86 0.07 
j158.1286 2012-09-08 2781 12.74  39 5701 4.16 -0.44 1.11  38.5  7.9  2.06 0.13 
j180.290  2013-08-26 2785 14.08  44 5815 4.31 -0.00 1.07   8.4  6.0  1.46      
j178.301  2013-08-15 2786 13.79  42 6333 4.09 -0.16 1.67   4.1  5.1  1.56      
j159.102  2012-09-22 2790 13.38  54 5103 4.37 -0.22 0.71   3.2  3.8 -0.05      
j158.307  2012-09-02 2792 11.13  43 5970 4.24  0.20 1.25  53.3  7.0  2.47 0.09 
j194.90   2014-09-06 2796 14.83  27 5687 4.34 -0.01 1.05   6.4  8.1  1.22      
j158.302  2012-09-02 2801 10.79  45 6057 4.14  0.04 1.38  65.8  6.8  2.66 0.08 
j158.694  2012-09-04 2803 12.26  42 5575 4.35  0.17 0.98   4.1  4.4  0.91      
j158.1393 2012-09-09 2805 13.29  53 5870 4.28 -0.22 1.14  19.5  5.8  1.89 0.17 
j161.497  2012-10-09 2807 13.91  40 6400 4.29  0.16 1.66  34.8  7.2  2.59 0.12 
j159.920  2012-09-26 2815 13.53  53 5876 4.28 -0.05 1.14  22.1  5.3  1.95 0.14 
j191.466  2014-08-05 2828 15.77  21 4699 4.65 -0.03 0.40   8.1  9.3  0.13      
j158.1285 2012-09-08 2829 12.82  43 5875 4.14  0.00 1.20  31.4  6.9  2.13 0.13 
j155.73   2012-07-29 2831 12.56  38 5752 3.92 -0.01 1.21  65.8  7.1  2.40 0.09 
j177.101  2013-08-08 2832 13.93  42 5037 4.52  0.08 0.63   4.1  4.1  0.22      
j158.332  2012-09-02 2833 12.60  41 6193 4.38 -0.19 1.42  48.2  7.4  2.60 0.10 
j159.276  2012-09-23 2838 13.42  59 5700 4.05  0.15 1.14  19.9  5.4  1.76 0.16 
j161.294  2012-10-08 2840 13.88  47 5621 4.01 -0.03 1.11   3.7  5.1  0.93      
j192.271  2014-08-11 2841 15.82  11 5161 4.49 -0.11 0.71  15.8 21.9  0.89      
j158.909  2012-09-05 2848 12.46  50 5704 4.16  0.32 1.12   3.5  3.9  0.98      
j159.285  2012-09-23 2857 13.70  50 6190 4.17  0.22 1.50  24.0  5.9  2.26 0.14 
j161.498  2012-10-09 2859 13.85  46 5260 4.51 -0.07 0.76  12.4  6.1  0.98 0.32 
j159.915  2012-09-26 2863 13.78  40 5660 4.36 -0.25 1.03   4.4  5.8  1.02      
j158.1290 2012-09-08 2864 12.92  55 5779 4.38 -0.15 1.09  22.7  5.2  1.88 0.13 
j180.675  2013-08-28 2866 14.13  46 6280 4.28  0.07 1.54   3.8  4.2  1.48      
j183.383  2013-10-23 2874 14.87  30 5234 4.46 -0.09 0.76   5.7  7.3  0.57      
j183.385  2013-10-23 2875 14.83  33 4966 4.61 -0.10 0.56   5.3  6.8  0.13      
j155.270  2012-07-30 2879 12.77  54 5475 4.57 -0.01 0.86   3.2  3.5  0.70      
j161.500  2012-10-09 2884 14.10  51 5729 3.91 -0.00 1.21  13.9  5.6  1.61 0.24 
j159.697  2012-09-25 2885 13.78  45 5492 3.93 -0.36 1.07  27.5  6.1  1.70 0.13 
j158.1294 2012-09-08 2891 13.13  47 6142 4.02  0.14 1.51  99.8  5.8  2.99 0.06 
j158.321  2012-09-02 2896 11.90  48 6233 4.47 -0.02 1.42  32.7  5.7  2.44 0.10 
j158.1281 2012-09-08 2904 12.68  49 6139 4.01  0.29 1.51   3.6  3.8  1.37      
j159.919  2012-09-26 2906 13.72  35 6093 4.14 -0.24 1.41  34.7  8.5  2.35 0.15 
j158.1289 2012-09-08 2913 12.86  49 5727 4.18  0.32 1.12   3.5  4.4  1.00      
j158.1388 2012-09-09 2915 13.35  47 5618 4.45  0.02 0.98   3.7  4.5  0.91      
j183.384  2013-10-23 2916 14.41  35 4973 4.54 -0.01 0.59   4.9  5.8  0.34      
j159.103  2012-09-22 2925 13.46  48 5444 4.51  0.20 0.86   3.6  3.7  0.58      
j192.272  2014-08-11 2926 16.28  12 5052 3.52 -0.50 0.95  17.0 17.0  0.94      
j156.524  2012-08-06 2931 14.70  21 4962 4.66 -0.11 0.55   8.3 11.6  0.28      
j161.293  2012-10-08 2943 13.85  47 5781 4.07  0.34 1.19  58.9  6.2  2.37 0.08 
j159.95   2012-09-22 2949 13.31  50 5913 4.16  0.08 1.23  46.4  5.8  2.35 0.09 
j159.274  2012-09-23 2951 13.35  42 5602 4.49 -0.17 0.96  32.7  7.2  1.85 0.13 
j173.88   2013-07-09 2956 11.80  51 6422 3.95 -0.01 1.82  13.1  5.7  2.15 0.26 
j158.1298 2012-09-08 2960 13.15  55 5913 4.21  0.07 1.21  34.2  6.4  2.20 0.11 
j158.701  2012-09-04 2961 12.58  57 6069 4.31  0.12 1.32  62.0  4.7  2.63 0.07 
j161.502  2012-10-09 2964 14.09  68 6123 4.16 -0.33 1.44  25.2  4.1  2.22 0.10 
j158.318  2012-09-02 2968 11.91  48 6212 4.00 -0.11 1.59   3.6  4.7  1.42      
j158.702  2012-09-04 2969 12.57  49 6024 4.05  0.19 1.38  13.9  6.2  1.87 0.27 
j158.1284 2012-09-08 2970 12.86  43 6130 4.37 -0.07 1.36  62.7  6.6  2.69 0.08 
j158.706  2012-09-04 2971 12.74  43 6274 4.20  0.18 1.57   4.0  4.2  1.51      
j159.916  2012-09-26 2974 13.88  40 6547 4.14  0.09 1.86   4.4  4.6  1.75      
j159.105  2012-09-22 2977 13.71  44 5969 4.23 -0.04 1.26  41.1  7.2  2.34 0.11 
j159.94   2012-09-22 2979 13.33  46 5957 4.26 -0.17 1.23  37.4  6.3  2.27 0.10 
j158.1299 2012-09-08 2984 13.07  51 6123 4.09  0.09 1.47  57.8  5.3  2.65 0.07 
j158.682  2012-09-04 3008 12.00  44 6018 4.12 -0.07 1.35  43.4  6.9  2.41 0.10 
j192.294  2014-08-11 3009 15.17  17 5113 4.62  0.18 0.64  10.0 13.6  0.51      
j158.1295 2012-09-08 3012 12.99  39 5493 4.16 -0.50 1.00  24.0  7.3  1.63 0.18 
j158.1392 2012-09-09 3015 13.22  47 5759 4.10 -0.03 1.16  11.8  5.8  1.57 0.31 
j159.106  2012-09-22 3017 13.31  42 5532 4.48 -0.16 0.92   4.1  5.4  0.79      
j159.104  2012-09-22 3021 13.70  46 5879 4.44  0.20 1.08  40.1  6.3  2.25 0.10 
j158.1398 2012-09-09 3023 13.33  50 6215 4.41 -0.10 1.42   3.5  4.4  1.39      
j192.520  2014-08-12 3032 15.74  17 5200 4.39  0.38 0.76  10.8 15.4  0.61      
j177.123  2013-08-08 3039 13.91  45 5693 4.07 -0.28 1.14   7.1  5.7  1.28      
j159.98   2012-09-22 3046 13.31  43 5672 4.23  0.28 1.08   4.1  4.2  1.01      
j159.914  2012-09-26 3052 13.57  48 5371 4.60 -0.12 0.79   3.6  3.8  0.49      
j203.273  2015-07-19 3057 15.86  25 5461 4.47 -0.06 0.88   7.0  7.8  0.99      
j173.111  2013-07-09 3060 12.79  47 6190 4.05 -0.06 1.55   3.7  4.0  1.41      
j192.523  2014-08-12 3065 14.60  22 5719 4.56 -0.00 1.00  26.5 13.1  1.91 0.32 
j158.1288 2012-09-08 3075 12.99  41 5321 4.52 -0.45 0.79   4.2  4.3  0.37      
j158.1287 2012-09-08 3083 12.86  43 5829 4.28  0.32 1.10  20.4  6.4  1.88 0.18 
j192.291  2014-08-11 3086 15.71  12 5227 4.56 -0.15 0.72  14.1 20.5  0.84      
j158.1296 2012-09-08 3087 12.84  49 5320 4.55  0.28 0.78   3.5  4.4  0.26      
j159.282  2012-09-23 3093 13.62  49 5879 4.44  0.06 1.08  57.4  6.2  2.44 0.08 
j159.911  2012-09-26 3096 13.57  48 5477 4.02 -0.06 1.03   3.6  4.5  0.78      
j158.681  2012-09-04 3097 11.97  43 5976 4.10 -0.01 1.32  84.7  6.6  2.75 0.07 
j159.275  2012-09-23 3100 13.43  47 5955 4.06  0.27 1.31  60.9  6.1  2.54 0.08 
j158.1071 2012-09-06 3103 12.51  31 5883 4.25  0.28 1.16  29.5  9.2  2.10 0.18 
j159.698  2012-09-25 3109 13.69  48 6285 4.02  0.12 1.66   3.6  3.9  1.48      
j158.1291 2012-09-08 3111 12.86  47 5917 4.36 -0.07 1.15  33.1  6.5  2.18 0.12 
j158.330  2012-09-02 3114 12.28  49 6218 4.04  0.20 1.58   3.5  3.8  1.42      
j159.92   2012-09-22 3117 13.16  46 5563 4.54  0.10 0.92   3.8  4.7  0.83      
j158.324  2012-09-02 3122 12.09  43 6251 4.06  0.24 1.60   4.0  5.1  1.50      
j173.227  2013-07-10 3125 12.94  42 6234 4.27 -0.14 1.50  37.8  6.7  2.50 0.11 
j159.97   2012-09-22 3128 13.37  53 6142 4.00 -0.05 1.52   3.3  3.7  1.32      
j172.1090 2013-07-03 3130 13.75  53 4866 4.63 -0.47 0.50   4.0  5.0 -0.46      
j158.333  2012-09-02 3132 12.65  56 6257 4.07  0.43 1.61   3.1  4.2  1.40      
j180.482  2013-08-27 3146 14.13  43 5654 4.01  0.22 1.13   4.0  4.9  1.01      
j170.688  2013-06-08 3158  8.72  51 4947 4.45 -0.48 0.60   3.4  3.6 -0.34      
j158.298  2012-09-02 3165 10.34  95 6267 4.15 -0.17 1.58   1.8  2.6  1.15      
j158.300  2012-09-02 3167 10.44  44 5588 4.69  0.04 0.88  24.3  6.7  1.71 0.16 
j158.299  2012-09-02 3168 10.46  89 5803 4.12 -0.14 1.14  25.8  3.5  1.97 0.09 
j158.301  2012-09-02 3172 10.61  50 6086 4.00 -0.01 1.46  50.6  5.7  2.55 0.08 
j158.310  2012-09-02 3179 10.88  47 5731 4.51  0.07 1.02   3.7  4.8  1.03      
j158.303  2012-09-02 3180 10.92  47 6139 3.92  0.11 1.55   6.1  5.7  1.59      
j158.314  2012-09-02 3184 11.16  43 5907 4.19  0.27 1.21  51.0  7.2  2.40 0.09 
j158.322  2012-09-02 3190 11.46  39 5999 4.34 -0.17 1.24  53.5  7.9  2.49 0.10 
j158.315  2012-09-02 3193 11.49  41 4990 3.25  0.13 1.00   4.3  4.7  0.33      
j158.311  2012-09-02 3194 11.49  38 6361 4.13  0.17 1.68   4.6  6.7  1.64      
j158.313  2012-09-02 3195 11.50  50 6040 3.95 -0.33 1.44   3.5  3.8  1.26      
j158.289  2012-09-02 3196 11.53  87 6109 4.28 -0.01 1.37  32.1  3.1  2.33 0.07 
j158.316  2012-09-02 3197 11.53  44 6187 4.43 -0.06 1.39  78.2  6.2  2.87 0.07 
j158.319  2012-09-02 3201 11.77  48 5700 4.47 -0.41 1.02  14.6  5.8  1.60 0.24 
j158.323  2012-09-02 3202 11.78  41 5262 3.80  0.03 0.98  23.9  6.7  1.40 0.17 
j173.89   2013-07-09 3203 11.82  38 6570 4.16 -0.16 1.88   4.5  6.6  1.76      
j158.320  2012-09-02 3208 11.89  40 5846 4.45 -0.12 1.04  39.5  7.7  2.21 0.12 
j158.326  2012-09-02 3214 12.01  41 5935 4.06 -0.06 1.29  27.4  7.9  2.11 0.17 
j158.498  2012-09-03 3215 12.02  10 5602 4.29  0.12 1.02  16.6 17.4  1.57      
j158.684  2012-09-04 3218 12.11  49 5963 4.40  0.02 1.18  41.7  6.0  2.34 0.09 
j158.328  2012-09-02 3220 12.15  43 6388 4.20  0.15 1.68   4.0  5.0  1.59      
j158.693  2012-09-04 3224 12.19  43 5381 4.58  0.07 0.80   4.0  5.5  0.65      
j158.698  2012-09-04 3225 12.21  51 5409 4.54  0.19 0.83   3.4  4.0  0.50      
j155.271  2012-07-30 3227 12.22  51 5919 4.30  0.03 1.18  26.4  5.7  2.07 0.13 
j158.692  2012-09-04 3232 12.25  54 5738 4.48  0.06 1.03  17.9  5.4  1.74 0.17 
j158.901  2012-09-05 3233 12.27  44 5731 4.41 -0.00 1.05   3.9  4.5  1.04      
j158.687  2012-09-04 3234 12.28  40 6344 4.48 -0.07 1.52  18.5  7.1  2.25 0.22 
j158.329  2012-09-02 3236 12.31  37 6298 4.23  0.07 1.58   9.5  7.3  1.90      
j158.697  2012-09-04 3237 12.32  47 5875 4.57  0.21 1.02  45.0  6.0  2.31 0.09 
j155.272  2012-07-30 3239 12.33  47 5668 4.66  0.09 0.94 124.5  5.7  2.70 0.07 
j158.688  2012-09-04 3240 12.34  47 6073 3.88  0.25 1.50   3.7  3.9  1.32      
j158.1282 2012-09-08 3244 12.39  58 4970 3.13 -0.03 1.02  25.1  4.8  1.11 0.12 
j158.695  2012-09-04 3245 12.40  51 6078 4.29 -0.10 1.34  26.5  6.0  2.21 0.13 
j155.273  2012-07-30 3246 12.41  47 4848 4.64  0.14 0.49   3.6  4.2 -0.20      
j158.907  2012-09-05 3248 12.42  56 5729 4.30 -0.02 1.08   3.1  3.5  0.93      
j158.699  2012-09-04 3249 12.43  57 6012 4.28  0.04 1.28  40.6  6.2  2.36 0.10 
j158.700  2012-09-04 3251 12.45  49 5897 4.15  0.09 1.22  21.0  5.8  1.95 0.16 
j158.704  2012-09-04 3254 12.50  40 5576 4.24  0.32 1.02   4.3  4.4  0.95      
j158.1297 2012-09-08 3277 13.06  42 6045 3.98  0.00 1.43  21.5  6.8  2.09 0.18 
j194.681  2014-09-09 3278 14.71  33 5468 4.55  0.20 0.86   5.3  6.9  0.76      
j201.1199 2015-06-30 3283 15.32  21 4836 4.75 -0.04 0.45   8.2 11.1  0.28      
j179.901  2013-08-21 3287 14.06  32 5846 4.17 -0.12 1.16  30.9  9.3  2.09 0.18 
j180.493  2013-08-27 3288 14.19  40 5414 4.62  0.05 0.81   4.3  4.5  0.73      
j180.499  2013-08-27 3301 14.18  43 5769 3.94  0.27 1.22  57.2  6.8  2.34 0.09 
j180.498  2013-08-27 3308 14.16  46 5845 4.06  0.01 1.20  59.8  6.5  2.44 0.08 
j159.284  2012-09-23 3310 13.55  46 5456 4.49  0.21 0.87   3.8  4.1  0.61      
j176.285  2013-08-03 3315 13.93  43 5552 4.47 -0.43 0.93   4.0  5.0  0.78      
j173.83   2013-07-09 3338 13.43  55 6138 4.30 -0.17 1.40  39.7  5.2  2.45 0.09 
j173.84   2013-07-09 3340 13.78  48 6093 4.33 -0.10 1.34  43.8  6.2  2.47 0.09 
j159.96   2012-09-22 3346 13.36  48 5902 4.28 -0.02 1.17  31.7  6.1  2.15 0.12 
j179.896  2013-08-21 3358 14.03  41 5313 4.50 -0.12 0.79   4.2  6.0  0.49      
j177.99   2013-08-08 3363 13.79  42 5714 4.22 -0.05 1.10   6.0  6.3  1.22      
j177.100  2013-08-08 3371 13.75  45 5428 4.56  0.00 0.84  54.1  7.2  1.98 0.10 
j159.912  2012-09-26 3378 13.68  41 5557 4.49 -0.39 0.93   4.2  5.7  0.80      
j177.98   2013-08-08 3382 13.86  26 5371 4.42  0.15 0.85   6.6  7.3  0.80      
j158.1395 2012-09-09 3384 13.20  48 5980 4.21  0.05 1.27  40.5  5.9  2.34 0.09 
j158.1389 2012-09-09 3403 13.10  47 5800 3.95  0.13 1.23  60.7  6.3  2.40 0.08 
j173.1203 2013-07-15 3419 13.06  45 6150 3.71 -0.46 1.65   7.2  5.8  1.66      
j176.284  2013-08-03 3421 13.94  48 6388 4.14  0.06 1.71   3.6  3.9  1.55      
j158.1394 2012-09-09 3422 13.20  53 5879 4.56  0.16 1.03  65.8  5.5  2.51 0.07 
j170.304  2013-06-06 3425 13.27  46 6149 4.05  0.01 1.51   4.3  5.2  1.45      
j179.302  2013-08-18 3436 13.51  55 5042 4.62  0.19 0.60   3.2  3.4 -0.14      
j176.287  2013-08-03 3438 13.71  51 6016 4.31 -0.15 1.27  41.1  5.6  2.37 0.09 
j179.900  2013-08-21 3451 14.06  34 6003 4.39  0.04 1.22  62.6  8.5  2.58 0.10 
j173.997  2013-07-14 3456 12.99  49 5526 4.50 -0.29 0.91   6.4  5.3  0.93      
j179.487  2013-08-19 3465 13.14  50 5297 4.56  0.05 0.76   6.3  5.0  0.79      
j179.912  2013-08-21 3473 13.85  37 5157 4.65  0.05 0.66  82.6  7.4  1.85 0.11 
j180.505  2013-08-27 3474 14.19  51 5871 4.19 -0.17 1.17  21.0  5.9  1.93 0.16 
j176.283  2013-08-03 3497 13.39  55 4808 4.68  0.10 0.45   5.6  4.8 -0.00      
j172.1103 2013-07-03 3500 13.21  43 6080 4.00  0.20 1.46  38.9  6.4  2.41 0.10 
j179.117  2013-08-17 3503 13.83  42 6001 4.29 -0.47 1.26  30.8  7.3  2.21 0.14 
j177.120  2013-08-08 3541 13.77  48 6230 4.16 -0.21 1.54  42.7  5.7  2.56 0.09 
j173.1192 2013-07-15 3608 13.56  47 5774 4.26 -0.11 1.12  27.4  6.7  1.96 0.14 
j178.300  2013-08-15 3641 13.94  41 6184 4.24 -0.09 1.46  69.5  6.8  2.79 0.08 
j179.505  2013-08-19 3663 12.62  43 5676 4.45 -0.03 1.01   4.0  5.3  1.00      
j179.497  2013-08-19 3678 12.89  45 5469 4.45  0.16 0.89   3.8  3.9  0.69      
j194.1487 2014-09-13 3680 14.52  12 5793 4.30  0.22 1.12  14.9 22.4  1.70      
j170.713  2013-06-08 3681 11.69  43 6195 4.29  0.12 1.45  65.2  6.3  2.76 0.07 
j173.94   2013-07-09 3683 12.04  45 6339 4.27 -0.03 1.60   3.8  4.0  1.53      
j179.894  2013-08-21 3689 14.01  42 5988 4.17  0.02 1.30   5.6  6.2  1.43      
j192.528  2014-08-12 3726 15.85   5 4920 4.64 -0.22 0.53  46.7 46.5  0.82      
j180.292  2013-08-26 3770 14.10  35 6150 4.13 -0.04 1.48   5.0  6.1  1.51      
j179.902  2013-08-21 3780 14.07  38 6383 4.16 -0.19 1.69   8.3  6.7  1.90      
j177.122  2013-08-08 3787 13.89  50 5673 4.44  0.11 1.01  13.3  5.4  1.54 0.24 
j179.88   2013-08-17 3791 13.77  47 6054 4.06 -0.04 1.41   3.7  3.7  1.30      
j192.708  2014-08-13 3801 16.00   8 5601 4.11  0.32 1.07  22.9 30.0  1.74      
j178.115  2013-08-14 3811 13.91  60 5715 4.34 -0.19 1.07  29.1  4.6  1.94 0.10 
j179.888  2013-08-21 3823 13.92  42 5657 4.55  0.11 0.97  22.8  6.7  1.76 0.17 
j173.1193 2013-07-15 3835 12.86  45 5013 4.70  0.04 0.56 118.8  6.1  1.92 0.11 
j178.124  2013-08-14 3853 10.63  56 4931 3.57 -0.08 0.87   3.1  3.6  0.04      
j172.1101 2013-07-03 3864 12.91  58 5050 4.69  0.08 0.59   3.7  4.1  0.17      
j194.96   2014-09-06 3867 14.86  19 5568 4.44  0.15 0.95   9.0 13.0  1.22      
j179.501  2013-08-19 3871 12.22  49 5193 4.62  0.07 0.69  11.0  5.6  0.87 0.33 
j173.109  2013-07-09 3876 12.62  40 5720 4.64  0.12 0.98 119.8  6.7  2.73 0.07 
j178.125  2013-08-14 3880 10.76  37 6277 4.47  0.06 1.46  18.6  7.7  2.20 0.25 
j178.310  2013-08-15 3886  9.84  47 4760 2.94  0.20 0.96  11.5  6.3  0.45 0.36 
j183.378  2013-10-23 3889 13.61  51 5752 4.19  0.20 1.13   3.4  4.1  1.01      
j179.114  2013-08-17 3890 13.23  45 4773 3.11 -0.12 0.92   3.9  5.0 -0.04      
j176.288  2013-08-03 3891 13.73  52 5080 3.75 -0.10 0.89  21.6  5.2  1.08 0.15 
j173.112  2013-07-09 3892 12.74  39 5605 4.27  0.25 1.03   4.4  4.9  0.99      
j173.106  2013-07-09 3907 12.64  50 6543 4.42 -0.12 1.74   4.4  5.1  1.73      
j173.98   2013-07-09 3908 12.07  49 5721 3.88  0.03 1.21  58.1  6.6  2.30 0.09 
j194.293  2014-09-07 3913 14.97  23 5958 4.26  0.20 1.23  28.6 12.3  2.15 0.27 
j179.895  2013-08-21 3925 14.03  39 5371 4.61  0.07 0.79   4.4  5.0  0.68      
j179.297  2013-08-18 3928 13.19  45 6184 4.30 -0.05 1.44  45.1  6.3  2.56 0.09 
j172.1277 2013-07-04 3936 13.34  55 5081 4.66  0.17 0.61 162.5  4.8  2.03 0.12 
j173.103  2013-07-09 3943 12.63  48 6175 4.23 -0.07 1.46  34.4  5.8  2.41 0.10 
j173.1399 2013-07-16 3946 13.21  47 6320 4.15 -0.22 1.63   3.7  5.0  1.50      
j193.86   2014-08-19 3980 14.67  31 5765 4.29  0.17 1.11   5.5  6.4  1.23      
j173.1400 2013-07-16 3991 13.14  41 5606 4.62 -0.02 0.92  96.7  6.6  2.48 0.08 
j192.703  2014-08-13 4002 15.04  24 5210 4.58  0.21 0.71   7.1  8.6  0.44      
j173.113  2013-07-09 4004 12.70  52 5739 4.68 -0.05 0.97  78.6  5.2  2.48 0.07 
j172.68   2013-06-28 4005 14.56  25 5498 4.46  0.10 0.91   6.9  8.0  1.03      
j178.309  2013-08-15 4011 12.52  43 5908 4.19  0.17 1.21  11.8  6.1  1.69 0.33 
j179.699  2013-08-20 4014 13.69  35 5943 4.31  0.07 1.19  37.7  8.9  2.27 0.14 
j193.890  2014-08-23 4018 14.77  34 5483 4.61 -0.01 0.85   5.1  6.3  0.92      
j172.732  2013-07-01 4021 13.17  48 6344 4.44  0.00 1.54   6.1  5.3  1.75      
j179.93   2013-08-17 4022 13.27  45 5998 3.96 -0.08 1.39  45.5  5.9  2.42 0.09 
j179.495  2013-08-19 4024 13.80  43 5210 4.57 -0.07 0.71   4.0  4.5  0.41      
j170.686  2013-06-08 4032 12.64  56 5545 4.26  0.07 0.99   3.1  4.0  0.77      
j183.391  2013-10-23 4036 14.06  38 4852 4.61  0.01 0.50   4.5  6.2  0.14      
j173.116  2013-07-09 4037 12.85  48 6191 4.30 -0.03 1.45  45.4  6.0  2.57 0.09 
j173.115  2013-07-09 4053 12.80  48 5966 4.38 -0.13 1.19  72.2  5.9  2.64 0.07 
j211.299  2015-08-31 4054 14.57  32 5253 4.62  0.11 0.72   5.4  6.4  0.56      
j179.704  2013-08-20 4060 13.84  31 5792 4.08  0.18 1.19  12.5  7.9  1.63      
j179.903  2013-08-21 4062 14.08  32 6049 4.18  0.03 1.35  55.7 10.1  2.56 0.12 
j173.1200 2013-07-15 4066 13.67  48 6318 4.30  0.09 1.57  24.0  6.0  2.35 0.14 
j180.492  2013-08-27 4067 14.16  37 5970 4.33  0.08 1.22  37.9  8.2  2.29 0.13 
j191.463  2014-08-05 4070 14.55  37 4926 4.58  0.07 0.55   4.6  5.3  0.15      
j179.301  2013-08-18 4072 13.45  37 5840 4.25  0.12 1.12  17.0  8.1  1.80 0.30 
j181.103  2013-09-12 4098 13.88  41 4986 4.64 -0.07 0.56   4.2  5.4  0.11      
j192.691  2014-08-13 4103 14.84  18 5271 4.67 -0.02 0.71   9.7 12.6  0.95      
j191.69   2014-08-02 4109 14.51  36 4986 4.46  0.26 0.62   5.5  7.0 -0.09      
j213.112  2015-09-25 4121 15.72  13 5121 4.57 -0.46 0.66  13.0 17.8  0.50      
j179.323  2013-08-18 4123 13.52  45 6230 3.94  0.11 1.63  23.7  6.2  2.28 0.15 
j173.1202 2013-07-15 4129 13.51  41 5079 4.51  0.15 0.66   4.2  6.2  0.17      
j177.302  2013-08-09 4136 13.96  36 5715 3.95  0.15 1.19  54.6  7.8  2.27 0.10 
j190.405  2014-07-24 4144 14.37  32 6000 4.39 -0.12 1.22  43.7  9.2  2.39 0.13 
j178.113  2013-08-14 4146 13.63  50 5092 4.64  0.24 0.62  22.4  5.9  0.67 0.19 
j179.322  2013-08-18 4156 13.81  41 5807 4.05  0.24 1.17  96.8  7.1  2.69 0.07 
j173.107  2013-07-09 4157 12.69  40 6246 4.35  0.00 1.48  47.9  6.7  2.63 0.09 
j191.68   2014-08-02 4159 14.50  31 5224 4.44  0.13 0.76   5.6  7.1  0.54      
j173.1197 2013-07-15 4160 13.42  47 5767 4.50  0.24 1.05  20.7  5.9  1.84 0.16 
j176.118  2013-08-02 4184 13.47  59 4885 4.57 -0.03 0.53   2.9  3.4 -0.06      
j179.710  2013-08-20 4188 13.13  26 5970 4.45  0.12 1.17  52.7 11.2  2.47 0.13 
j174.80   2013-07-19 4190 13.58  34 5651 4.05  0.30 1.12  38.7  9.4  2.04 0.15 
j173.108  2013-07-09 4198 12.64  48 6105 3.99 -0.38 1.49   4.8  5.1  1.45      
j189.1476 2014-07-11 4199 14.31  29 5109 4.64 -0.13 0.63   6.0  7.0  0.31      
j179.891  2013-08-21 4204 13.97  39 5849 4.18  0.13 1.16  14.3  6.7  1.73 0.29 
j177.317  2013-08-09 4212 13.96  36 6174 4.36  0.10 1.41  56.7  7.8  2.67 0.09 
j179.914  2013-08-21 4215 13.96  36 5367 3.93 -0.28 1.00   6.6  7.6  0.92      
j179.525  2013-08-19 4222 13.77  43 5638 4.59 -0.02 0.94  17.8  6.7  1.64 0.22 
j179.718  2013-08-20 4226 12.83  39 5844 3.87  0.35 1.28  82.6  7.6  2.62 0.08 
j177.303  2013-08-09 4230 13.95  48 5819 4.13 -0.36 1.15  32.8  6.2  2.09 0.12 
j173.1398 2013-07-16 4235 13.22  46 6300 4.25 -0.00 1.57  19.8  6.1  2.24 0.18 
j179.695  2013-08-20 4245 13.57  40 6053 3.98  0.20 1.44   4.3  5.9  1.38      
j179.304  2013-08-18 4246 13.38  43 5723 4.62  0.28 0.98  19.4  6.9  1.73 0.21 
j177.304  2013-08-09 4251 13.79  50 5514 4.53  0.04 0.89   3.5  3.9  0.78      
j182.108  2013-10-19 4257 13.34  37 5476 3.80  0.02 1.10   8.8  7.0  1.17      
j172.1276 2013-07-04 4269 13.26  46 4966 3.56  0.07 0.89   3.7  4.7  0.20      
j179.506  2013-08-19 4273 12.68  42 6152 4.13  0.10 1.48   4.1  5.3  1.43      
j173.104  2013-07-09 4276 12.56  43 6300 3.98  0.12 1.68  47.3  6.1  2.68 0.09 
j173.87   2013-07-09 4287 11.27  58 6261 4.25 -0.05 1.54   3.0  3.0  1.36      
j170.687  2013-06-08 4288 12.40  46 5932 4.14  0.08 1.26  45.9  6.7  2.37 0.10 
j173.414  2013-07-11 4292 12.90  40 5471 4.25 -0.01 0.96   4.3  4.4  0.84      
j173.999  2013-07-14 4296 13.03  46 5569 4.56 -0.50 0.92   3.8  4.2  0.75      
j179.693  2013-08-20 4298 13.46  46 6173 4.25 -0.34 1.45  41.7  7.1  2.50 0.11 
j179.716  2013-08-20 4301 13.10  33 6131 4.30 -0.21 1.39  41.9  9.1  2.47 0.13 
j173.1201 2013-07-15 4302 13.59  42 6073 4.16 -0.13 1.39  46.0  7.6  2.48 0.10 
j180.291  2013-08-26 4304 14.09  32 5774 4.01  0.05 1.20  28.1  9.5  1.99 0.20 
j179.886  2013-08-21 4312 13.86  36 5659 4.16 -0.22 1.09  18.6  7.7  1.68 0.25 
j173.101  2013-07-09 4318 12.58  45 6467 4.32 -0.04 1.71   3.9  5.6  1.63      
j179.524  2013-08-19 4323 13.58  35 6217 4.18 -0.10 1.52   4.9  6.6  1.55      
j173.93   2013-07-09 4329 12.02  56 6208 4.25  0.09 1.48  33.9  5.2  2.43 0.09 
j180.477  2013-08-27 4335 14.11  50 5707 4.36 -0.31 1.06   8.7  5.4  1.37      
j179.700  2013-08-20 4343 13.69  31 5897 4.02 -0.38 1.27  17.1  8.8  1.85 0.33 
j192.529  2014-08-12 4356 15.87   9 4758 4.60  0.07 0.45  18.6 20.2  0.55      
j192.275  2014-08-11 4366 15.56  15 5271 4.54 -0.12 0.75  11.4 13.8  0.87      
j177.318  2013-08-09 4367 13.98  46 6165 4.11 -0.15 1.50  66.3  5.8  2.75 0.07 
j172.1102 2013-07-03 4368 13.05  37 5973 3.88  0.08 1.40   4.7  5.9  1.34      
j180.506  2013-08-27 4374 14.11  45 5372 4.44  0.01 0.84   3.9  4.4  0.69      
j180.491  2013-08-27 4382 14.14  41 6205 4.24 -0.13 1.49  14.6  6.6  2.03 0.27 
j178.116  2013-08-14 4383 13.87  39 5763 4.51  0.05 1.04  27.5  7.3  1.96 0.15 
j192.692  2014-08-13 4385 15.82  14 5090 4.43  0.11 0.69  12.0 13.9  0.73      
j173.95   2013-07-09 4399 11.96  51 5577 4.67 -0.04 0.88   6.0  5.2  1.05      
j178.114  2013-08-14 4400 13.76  42 5752 4.34  0.01 1.09  29.7  7.0  1.98 0.14 
j173.86   2013-07-09 4407 11.18  53 6401 4.24 -0.17 1.68   3.2  4.7  1.50      
j178.308  2013-08-15 4409 12.52  50 5894 4.23  0.21 1.18  28.7  5.5  2.10 0.12 
j173.1196 2013-07-15 4411 13.35  52 6044 4.35 -0.17 1.28  54.0  6.1  2.54 0.08 
j204.82   2015-07-25 4418 15.95  13 5844 4.18  0.24 1.15  13.0 15.0  1.69      
j179.507  2013-08-19 4421 12.79  40 5997 4.16  0.05 1.31  70.0  6.7  2.65 0.08 
j173.1204 2013-07-15 4423 13.10  41 6260 4.12 -0.16 1.59   4.2  5.1  1.51      
j183.379  2013-10-23 4426 13.66  50 6169 4.08  0.07 1.52   4.5  5.4  1.48      
j193.1475 2014-08-26 4430 15.54  29 5105 4.62  0.11 0.64   5.9  6.7  0.41      
j170.685  2013-06-08 4431 12.67  59 6275 4.16 -0.13 1.59  23.0  4.7  2.29 0.12 
j179.491  2013-08-19 4435 13.52  39 6254 4.17  0.12 1.56   4.4  5.4  1.54      
j183.381  2013-10-23 4441 14.91  34 4884 4.55  0.07 0.54   5.2  6.6  0.15      
j178.299  2013-08-15 4443 13.80  45 6354 4.19 -0.07 1.65   5.2  6.1  1.67      
j173.102  2013-07-09 4446 12.43  51 5087 3.81 -0.30 0.88   6.3  4.8  0.42      
j179.116  2013-08-17 4452 13.82  44 5748 4.08 -0.28 1.17  23.6  6.9  1.87 0.17 
j178.302  2013-08-15 4457 13.81  48 6051 4.15 -0.20 1.37  36.1  5.9  2.34 0.10 
j189.2509 2014-07-17 4469 14.25  35 4909 4.59  0.07 0.54   5.0  5.9  0.14      
j179.121  2013-08-17 4473 13.90  49 5988 3.96  0.04 1.39  14.0  6.0  1.84 0.26 
j180.481  2013-08-27 4480 14.12  44 5634 4.42  0.32 0.99   4.0  5.3  0.95      
j173.105  2013-07-09 4482 12.64  46 6241 4.27 -0.05 1.51  59.1  5.9  2.75 0.07 
j179.696  2013-08-20 4505 13.62  35 6077 4.28 -0.11 1.34  39.9  8.9  2.41 0.14 
j179.521  2013-08-19 4546 13.47  39 5881 4.17  0.00 1.19  32.1  7.6  2.14 0.14 
j173.96   2013-07-09 4556 11.98  48 5437 3.83 -0.11 1.07  25.5  6.0  1.61 0.14 
j179.494  2013-08-19 4557 13.67  46 5909 4.06 -0.01 1.26  37.5  6.6  2.25 0.11 
j180.479  2013-08-27 4561 14.12  41 6037 4.11  0.01 1.37  50.1  7.6  2.50 0.10 
j179.122  2013-08-17 4567 13.78  50 6369 4.24 -0.11 1.65   3.7  4.4  1.54      
j173.1397 2013-07-16 4575 13.17  44 6281 4.07  0.03 1.63   4.9  5.9  1.60      
j173.415  2013-07-11 4580 13.01  49 5892 4.20 -0.18 1.19  26.6  5.9  2.06 0.13 
j173.1199 2013-07-15 4581 13.55  40 5849 4.24  0.07 1.13  14.2  6.9  1.72 0.31 
j173.91   2013-07-09 4582 11.76  52 5637 4.44 -0.19 0.99   4.7  5.0  1.02      
j179.303  2013-08-18 4585 13.50  47 6153 4.11 -0.12 1.49  18.1  6.2  2.09 0.20 
j173.117  2013-07-09 4588 12.91  45 6204 4.10 -0.14 1.54   3.8  4.6  1.43      
j176.289  2013-08-03 4601 13.76  42 6218 4.26  0.22 1.49  57.3  6.2  2.71 0.08 
j179.697  2013-08-20 4603 13.63  28 6245 4.26  0.19 1.51  37.8  9.6  2.51 0.15 
j179.691  2013-08-20 4605 13.52  39 6096 3.87  0.04 1.53   4.5  6.1  1.42      
j176.121  2013-08-02 4613 13.88  46 5443 4.55 -0.13 0.85  23.6  6.7  1.45 0.17 
j177.121  2013-08-08 4614 13.78  61 6071 4.19  0.08 1.37  51.4  5.0  2.54 0.08 
j179.698  2013-08-20 4617 13.63  30 5903 4.17 -0.12 1.22  38.2  9.6  2.24 0.15 
j179.703  2013-08-20 4633 13.85  37 5985 4.10  0.10 1.32  40.7  8.0  2.35 0.12 
j174.321  2013-07-20 4634 13.69  45 6058 4.24  0.12 1.34  80.0  7.1  2.77 0.08 
j173.85   2013-07-09 4637 10.44  49 6285 4.08 -0.16 1.63   3.5  4.2  1.45      
j179.119  2013-08-17 4640 13.61  45 6430 4.19 -0.06 1.73   3.9  4.5  1.60      
j179.701  2013-08-20 4647 13.73  31 5166 3.81  0.23 0.92  23.2  9.6  1.18 0.25 
j179.717  2013-08-20 4651 13.82  30 5715 4.57  0.04 0.99   5.8  7.9  1.21      
j173.1198 2013-07-15 4653 13.52  46 6138 4.19 -0.00 1.44  38.4  6.5  2.44 0.10 
j179.115  2013-08-17 4657 13.24  46 5318 4.48 -0.05 0.80   3.8  5.1  0.55      
j179.702  2013-08-20 4659 13.66  38 5600 4.46 -0.03 0.96   4.5  5.2  0.98      
j173.114  2013-07-09 4663 12.71  52 5545 3.88  0.30 1.11  55.1  6.6  2.12 0.09 
j176.120  2013-08-02 4665 13.70  49 5622 4.00 -0.02 1.12   3.5  4.6  0.91      
j179.492  2013-08-19 4674 13.59  41 5700 4.23  0.20 1.09   4.2  4.4  1.05      
j178.307  2013-08-15 4686 12.33  47 5698 3.90  0.33 1.19  75.6  5.9  2.44 0.07 
j179.299  2013-08-18 4693 13.34  33 5650 4.20 -0.27 1.07   5.3  6.8  1.10      
j173.118  2013-07-09 4699 12.89  48 6115 4.29  0.05 1.38  42.5  5.6  2.47 0.09 
j174.81   2013-07-19 4706 13.66  48 5920 4.25 -0.28 1.20  37.6  6.2  2.25 0.10 
j179.889  2013-08-21 4715 13.98  39 6150 4.01 -0.09 1.52   8.8  6.9  1.76      
j179.504  2013-08-19 4716 12.32  36 6028 4.15  0.06 1.34  50.5  7.7  2.50 0.10 
j192.512  2014-08-12 4717 15.58  16 5669 4.48 -0.26 1.00  10.8 13.8  1.43      
j179.523  2013-08-19 4725 13.37  42 4825 4.49 -0.03 0.52   4.2  4.6  0.02      
j179.705  2013-08-20 4744 13.77  31 5739 4.04  0.25 1.17   5.7  8.0  1.23      
j172.72   2013-06-28 4745 15.89  14 4781 4.56  0.02 0.47  78.8 14.6  1.41 0.16 
j190.822  2014-07-26 4746 14.48  41 4947 4.59  0.08 0.56   4.3  4.6  0.11      
j179.897  2013-08-21 4763 14.05  36 5695 3.98  0.17 1.17  52.4  7.8  2.23 0.10 
j183.390  2013-10-23 4765 13.38  46 6188 4.30  0.10 1.44  17.6  5.7  2.10 0.19 
j179.890  2013-08-21 4771 13.96  35 6287 4.26 -0.08 1.56  31.3  7.9  2.45 0.15 
j179.712  2013-08-20 4773 13.56  39 6191 4.04 -0.22 1.55   4.4  5.9  1.49      
j179.120  2013-08-17 4774 13.88  43 5222 4.54 -0.02 0.73   4.1  4.3  0.52      
j173.1205 2013-07-15 4775 13.00  43 5210 3.80  0.47 0.95  36.6  6.3  1.48 0.11 
j180.502  2013-08-27 4792 14.20  51 5902 4.41  0.07 1.11  30.6  5.9  2.13 0.12 
j179.885  2013-08-21 4811 13.82  31 5572 3.90  0.05 1.12  39.9  9.4  1.97 0.15 
j179.490  2013-08-19 4822 13.47  41 5788 3.99 -0.02 1.21  45.0  7.6  2.24 0.11 
j180.480  2013-08-27 4829 14.12  42 6002 4.21 -0.07 1.30  34.0  7.5  2.27 0.13 
j177.97   2013-08-08 4833 13.60  41 5747 4.11  0.02 1.16  46.4  7.5  2.21 0.11 
j173.1401 2013-07-16 4834 13.10  50 5030 3.75  0.40 0.86  19.5  5.4  0.86 0.16 
j179.326  2013-08-18 4839 13.55  54 6108 4.13 -0.10 1.44  45.3  5.4  2.50 0.08 
j192.293  2014-08-11 4841 15.99  13 4802 4.61 -0.01 0.47  12.8 16.7  0.53      
j180.293  2013-08-26 4850 14.15  43 5571 4.41  0.05 0.96   4.0  4.0  0.90      
j179.298  2013-08-18 4864 13.22  43 5752 3.86 -0.21 1.23   4.0  5.0  1.07      
j179.498  2013-08-19 4881 12.89  44 6286 4.25 -0.02 1.56  56.5  5.9  2.75 0.07 
j173.416  2013-07-11 4887 12.90  40 5872 3.85  0.03 1.31  30.0  7.2  2.10 0.14 
j180.490  2013-08-27 4892 14.14  44 5552 3.82 -0.36 1.14   4.0  4.3  0.88      
j203.85   2015-07-18 4898 15.73  20 5810 4.19 -0.12 1.12   8.7 11.6  1.47      
j201.1240 2015-06-30 4902 15.15  20 4821 3.23  0.19 0.91   8.5  8.9  0.34      
j179.884  2013-08-21 4907 13.78  43 5933 4.21  0.04 1.23  41.3  7.5  2.31 0.11 
j193.887  2014-08-23 4941 16.55  12 5099 3.91 -0.13 0.85  14.7 18.3  0.86      
j193.888  2014-08-23 4961 15.32  18 4826 4.55  0.25 0.50   9.7 11.4 -0.09      
j193.889  2014-08-23 4978 15.28  19 5546 4.60  0.18 0.89   9.1 10.0  1.13      
j193.1071 2014-08-24 5018 15.18  20 5481 4.35  0.39 0.93   8.8  9.5  1.05      
j193.1072 2014-08-24 5021 15.21  22 5675 4.25  0.05 1.07  29.6 12.5  1.91 0.27 
j193.1073 2014-08-24 5039 15.94  19 4835 4.58  0.03 0.50   9.4 12.5  0.42      
j199.100  2015-05-08 5048 13.42  30 4941 3.36  0.09 0.93   5.8  8.0  0.37      
j199.89   2015-05-08 5057 12.52  38 5004 3.30  0.00 0.99  26.5  7.1  1.17 0.16 
j193.1477 2014-08-26 5084 15.76  19 5586 3.97  0.23 1.11   8.9 10.9  1.29      
j194.679  2014-09-09 5085 15.94  12 5713 4.49 -0.01 1.02  54.0 24.6  2.26 0.31 
j200.134  2015-06-06 5107 13.74  27 4933 3.04 -0.13 1.03  27.4 10.4  1.11 0.24 
j199.91   2015-05-08 5119 12.64  35 4984 3.25  0.08 0.99  13.7  7.3  0.84 0.35 
j194.680  2014-09-09 5124 15.77  13 5301 4.37  0.04 0.82  13.6 15.5  1.15      
j193.1271 2014-08-25 5135 15.58  19 5168 4.54  0.04 0.70   8.9  9.2  0.79      
j202.1814 2015-07-12 5155 15.47  19 5728 4.18 -0.01 1.12  15.0 11.7  1.64      
j194.1297 2014-09-12 5159 14.95  15 6121 4.36  0.14 1.35  63.6 18.9  2.69 0.20 
j193.1272 2014-08-25 5198 15.68  18 5349 4.59  0.04 0.78   9.7 10.9  1.04      
j193.1273 2014-08-25 5216 15.49  17 5596 4.51 -0.02 0.94  14.9 15.8  1.52      
j211.79   2015-08-30 5236 13.09  40 6093 4.47 -0.20 1.28  54.8  7.4  2.59 0.09 
j194.88   2014-09-06 5241 15.23  14 6112 4.17 -0.26 1.42  33.9 19.1  2.35 0.40 
j204.486  2015-07-27 5247 14.81  33 5963 4.08  0.12 1.31  54.8  8.0  2.49 0.10 
j194.694  2014-09-09 5269 15.39   9 5343 4.61 -0.03 0.77  19.6 20.2  1.34      
j194.698  2014-09-09 5278 15.87   7 5024 3.47  0.22 0.95  25.9 29.5  1.12      
j205.302  2015-08-02 5284 14.57  33 5666 4.05  0.40 1.13  12.1  7.4  1.51      
j202.532  2015-07-05 5290 15.67  16 5516 4.39  0.08 0.94  14.4 13.1  1.40      
j200.133  2015-06-06 5324 13.71  23 4977 3.32 -0.10 0.97   7.6 10.7  0.54      
j200.135  2015-06-06 5375 13.86  28 5017 3.37 -0.19 0.97   6.1  7.4  0.48      
j199.90   2015-05-08 5379 12.52  37 5042 3.34  0.02 1.00   4.7  5.1  0.44      
j204.487  2015-07-27 5380 15.52  20 5577 4.53 -0.20 0.93   8.6 12.1  1.16      
j200.132  2015-06-06 5393 13.59  35 4815 3.12  0.02 0.94   5.0  5.2  0.17      
j193.1478 2014-08-26 5423 15.20  21 5722 4.14  0.35 1.13   8.2  9.7  1.37      
j193.1479 2014-08-26 5546 14.85  18 6240 4.50 -0.03 1.41  61.7 17.2  2.77 0.18 
j193.1490 2014-08-26 5567 14.86  16 5581 4.12  0.17 1.06  15.8 16.0  1.54      
j202.706  2015-07-06 5592 15.05  19 6130 4.28 -0.00 1.39  45.4 14.8  2.52 0.20 
j202.1092 2015-07-08 5612 15.87  12 5196 4.54  0.03 0.71  14.1 17.5  1.06      
j194.696  2014-09-09 5613 15.61   7 5511 3.96  0.09 1.07  23.5 23.6  1.66      
j204.492  2015-07-27 5622 15.70  21 5240 4.45  0.06 0.76   8.1  9.8  0.81      
j204.99   2015-07-25 5625 16.02  15 4867 3.31 -0.23 0.91  11.3 14.8  0.49      
j194.95   2014-09-06 5626 15.31   9 5949 4.21 -0.02 1.25  34.2 28.1  2.23      
j202.715  2015-07-06 5645 15.93   9 5460 4.54 -0.03 0.86  20.2 21.3  1.50      
j203.275  2015-07-19 5689 15.98  16 4670 4.54  0.03 0.42  10.6 11.3  0.25      
j202.1091 2015-07-08 5702 15.46  25 5819 4.61  0.04 0.95  34.4 11.5  2.11 0.20 
j204.482  2015-07-27 5706 15.81  16 5726 4.19  0.19 1.12  10.9 14.5  1.50      
j199.88   2015-05-08 5782 11.37  38 5046 3.57  0.11 0.93   4.6  5.0  0.39      
j194.291  2014-09-07 5790 15.52  15 4877 4.59  0.14 0.52  11.3 13.0  0.32      
j205.303  2015-08-02 5792 15.71  17 4820 4.55  0.01 0.50  10.1 11.9  0.46      
j194.306  2014-09-07 5798 15.71  11 4966 4.55  0.04 0.58  16.0 20.1  0.82      
j194.101  2014-09-06 5837 15.26   8 5735 4.32  0.12 1.08  20.9 27.1  1.80      
j193.1290 2014-08-25 5850 14.90  12 5615 4.42  0.09 0.98  13.9 16.0  1.50      
j204.964  2015-07-30 5852 15.58  16 5654 4.03  0.01 1.13  10.7 13.9  1.44      
j193.1494 2014-08-26 5855 15.14  17 5702 4.47  0.14 1.02  10.3 12.0  1.45      
j194.1085 2014-09-11 5869 15.75  16 4766 2.94 -0.25 0.97  13.1 15.7  0.51      
j194.1086 2014-09-11 5877 15.57  22 5502 4.57  0.05 0.87   7.7  9.5  1.10      
j194.1087 2014-09-11 5888 15.49  19 5174 4.59 -0.08 0.68   9.2 10.6  0.70      
j189.2508 2014-07-17 5900 13.13  52 6371 4.40 -0.06 1.58  40.0  5.2  2.63 0.08 
j202.717  2015-07-06 5924 15.79  12 4977 4.01 -0.02 0.75  14.5 16.7  0.81      
j202.1813 2015-07-12 5929 14.69  35 5504 4.28 -0.07 0.97   5.0  6.0  0.92      
j205.97   2015-08-01 5932 15.89  13 5431 4.07 -0.17 0.99  20.7 19.9  1.50      
j211.77   2015-08-30 5949 13.29  40 5791 4.41 -0.24 1.09   8.3  6.3  1.43      
j205.98   2015-08-01 5953 15.48  18 5094 4.42  0.33 0.69   9.5  9.9  0.35      
j189.2514 2014-07-17 6102 10.91  46 6323 3.38 -0.13 1.96  28.1  5.9  2.43 0.12 
j203.274  2015-07-19 6384 15.99  16 5774 4.40  0.19 1.08  10.7 14.2  1.53      
j208.102  2015-08-10 6425 14.16  37 5756 4.11  0.08 1.16   4.6  5.5  1.15      
j209.76   2015-08-19 6676 13.99  34 6493 4.18 -0.19 1.79  31.1  8.1  2.59 0.15 
j204.963  2015-07-30 6734 15.48  18 5434 4.48  0.40 0.86   9.8 13.0  0.95      
j204.285  2015-07-26 6745 15.23  24 6537 4.43  0.13 1.73   7.3  7.4  1.97      
j202.1094 2015-07-08 6759 14.94  33 5494 3.90  0.36 1.08  66.2  8.2  2.16 0.09 
j202.1396 2015-07-10 6786 15.97  13 5743 4.49 -0.04 1.03  13.2 17.1  1.60      
j202.104  2015-07-03 6883 14.93  19 5446 4.25  0.04 0.94   9.2 10.2  1.15      
j202.917  2015-07-07 6927 14.79  29 4931 4.61  0.13 0.54   6.0  7.7  0.14      
j202.100  2015-07-03 6971 14.78  28 4898 4.73 -0.17 0.49   7.7  9.6  0.00      
j202.102  2015-07-03 6981 14.73  18 5913 4.29 -0.38 1.18  26.0 15.1  2.06 0.41 
j207.71   2015-08-08 7016 13.43  32 5769 4.29  0.24 1.11   5.4  6.9  1.23      
j201.823  2015-06-28 7040 14.95  31 6216 4.16 -0.33 1.53  13.9  9.3  2.01      
j202.707  2015-07-06 7136 15.63  17 5518 4.35  0.33 0.95  10.0 11.9  1.18      
j214.69   2015-10-01 7179 13.31  46 5726 4.26  0.03 1.10   3.8  5.4  1.02      
j208.503  2015-08-12 7223 14.63  22 5474 4.65 -0.41 0.83   7.8  9.8  0.85      
j207.72   2015-08-08 7235 14.71  32 5416 4.47 -0.02 0.86   5.4  7.0  0.86      
j202.716  2015-07-06 7345 15.04  19 5698 4.39 -0.05 1.04  12.1 13.6  1.51      
j202.317  2015-07-04 7566 15.35  17 5708 4.10  0.21 1.14  10.1 13.3  1.46      
j215.92   2015-10-03 7587 11.62  45 5763 4.46  0.03 1.05  35.6  7.0  2.08 0.12 
j209.300  2015-08-20 7599 15.51  13 5792 4.59  0.24 1.03  19.3 20.9  1.82      
j202.105  2015-07-03 7605 14.84  18 5900 4.52 -0.10 1.07  49.5 16.0  2.38 0.21 


==> anc/datafile2.txt <==
Title: Identifying Young Kepler Planet Host Stars from Keck-HIRES Spectra 
       of Lithium 
Authors: Berger T.A., Howard A.W., Boesgaard A.M. 
Table: Stars Younger than the Hyades
================================================================================
Byte-by-byte Description of file: datafile2.txt
--------------------------------------------------------------------------------
   Bytes Format Units     Label     Explanations
--------------------------------------------------------------------------------
   1-  4 I4     ---       KOI       Kepler Object of Interest identifier
   6-  8 I3     ---       S/N       Spectrum signal-to-noise
  10- 13 I4     K         Teff      Effective temperature (1)
  15- 18 F4.2   [cm/s2]   logg      logarithm of surface gravity (1)
  20- 24 F5.2   [-]       [Fe/H]    Metallicity (1)
  26- 29 F4.2   km/s      Vt        Microturbulent velocity (2)
  31- 35 F5.1   0.1pm     EW(Li)    Equivalent width, Li, milli-Angstroms
  37- 40 F4.1   0.1pm   e_EW(Li)    Uncertainty in EW(Li)
  42- 45 F4.2   ---       A(Li)     Lithium Abundance
  47- 50 F4.2   ---     e_A(Li)     Uncertainty in A(Li) (3)
  52- 55 F4.2   ---       dA(Li)Hy  delta Lithium abundance relative to the Hyades
--------------------------------------------------------------------------------
Note (1): The stellar parameters Teff, log g, and [Fe/H] have uncertainties of 
          60 K, 0.10 dex, and 0.04 dex, respectively; these are the adopted 
          values from Petigura et al. (2017AJ....154..107P).
Note (2): Employing Takeda et al. (2013PASJ...65...53T)’s treatment of Vt.
Note (3): Upper limits are not given in this table.
--------------------------------------------------------------------------------
   1  39 5819 4.40  0.01 1.04  85.5  7.9 2.62 0.08 0.08 
   2  39 6449 4.13  0.20 1.77  82.9  7.3 3.11 0.07 0.59 
  46  50 5661 4.07  0.39 1.12  98.2  5.5 2.57 0.07 0.47 
  63 181 5673 4.68  0.25 0.94  90.3  1.6 2.41 0.06 0.27 
  98  71 6500 4.22  0.05 1.78  52.1  4.0 2.87 0.06 0.62 
 119  47 5681 3.86  0.37 1.19 100.6  6.4 2.60 0.07 0.43 
 149  42 5708 3.95  0.03 1.18  55.3  7.2 2.27 0.09 0.02 
 323  53 5529 4.72  0.10 0.84  52.9  5.4 1.98 0.09 0.42 
 331  42 5506 3.90  0.11 1.08  40.2  6.8 1.91 0.11 0.44 
 660  53 5320 3.89 -0.07 0.98  25.6  5.4 1.49 0.13 0.61 
 684  59 5287 3.84  0.10 0.98  26.3  5.0 1.47 0.12 0.67 
 720  50 5260 4.68  0.04 0.71  14.5  5.5 1.11 0.23 0.39 
 853  28 4876 4.73 -0.02 0.47  43.8 11.0 1.17 0.20 1.18 
1019 156 5018 3.55  0.17 0.92   7.1  1.7 0.51 0.14 0.32 
1117  48 6513 4.16 -0.02 1.82  38.3  6.4 2.72 0.10 0.53 
1175  43 5640 3.80  0.10 1.19  46.8  7.1 2.12 0.10 0.08 
1199  39 4772 4.53  0.11 0.48  85.9  8.7 1.28 0.13 1.40 
1208  46 6417 4.16 -0.07 1.73  48.3  6.1 2.77 0.08 0.12 
1221 106 5002 3.62  0.33 0.89   9.0  2.4 0.52 0.16 0.36 
1230  51 5119 3.35  0.01 1.04  26.8  5.4 1.31 0.13 0.92 
1413  34 5253 3.79 -0.03 0.98  18.1  8.3 1.26 0.29 0.56 
1438  33 5722 3.94  0.19 1.19  64.2  9.5 2.36 0.10 0.07 
1463 136 6532 4.19 -0.04 1.83  38.2  2.0 2.73 0.05 0.66 
1800  43 5621 4.69  0.07 0.90 100.1  6.4 2.49 0.08 0.51 
1839  51 5517 4.67  0.17 0.85  99.4  5.3 2.28 0.08 0.77 
1864  42 5620 3.93  0.12 1.14  52.1  7.7 2.15 0.10 0.18 
1985  42 4950 4.64  0.01 0.54  10.3  5.9 0.62 0.40 0.55 
2033  38 5051 4.53 -0.12 0.64  12.9  7.5 0.61 0.40 0.35 
2035  48 5558 4.67  0.10 0.87  56.2  5.5 2.06 0.09 0.38 
2046  45 5579 4.07  0.23 1.07  44.4  6.4 2.04 0.10 0.25 
2115  13 5239 4.71  0.13 0.68  95.3 23.1 1.90 0.20 1.24 
2175  42 5459 3.91  0.13 1.06  43.8  7.1 1.91 0.11 0.61 
2228  41 6656 4.19 -0.10 1.95  47.0  6.7 2.92 0.09 4.38 
2261  36 5176 4.70  0.06 0.65  31.4  7.7 1.34 0.17 0.83 
2479  43 5372 3.88  0.08 1.02  28.7  6.7 1.61 0.14 0.59 
2516  35 5431 3.91  0.30 1.04  19.1  8.1 1.48 0.26 0.27 
2541  40 5090 3.70  0.15 0.91  15.9  6.9 0.96 0.27 0.62 
2639  24 5583 3.89 -0.02 1.13  99.4 13.2 2.50 0.11 0.69 
2640  48 4896 3.02 -0.13 1.01  10.6  5.6 0.63 0.34 0.61 
2675  45 5756 4.63  0.13 1.00  82.1  6.2 2.53 0.07 0.13 
2678  43 5416 4.70  0.12 0.78 136.4  6.4 2.42 0.09 1.26 
2748  44 5499 4.00 -0.06 1.05  33.0  6.2 1.81 0.12 0.37 
2769  54 5787 3.96 -0.02 1.22  69.4  5.8 2.47 0.07 0.00 
2831  38 5752 3.92 -0.01 1.21  65.8  7.1 2.40 0.09 0.02 
2859  46 5260 4.51 -0.07 0.76  12.4  6.1 0.98 0.32 0.26 
2885  45 5492 3.93 -0.36 1.07  27.5  6.1 1.70 0.13 0.29 
2891  47 6142 4.02  0.14 1.51  99.8  5.8 2.99 0.06 0.01 
3012  39 5493 4.16 -0.50 1.00  24.0  7.3 1.63 0.18 0.22 
3202  41 5262 3.80  0.03 0.98  23.9  6.7 1.40 0.17 0.68 
3239  47 5668 4.66  0.09 0.94 124.5  5.7 2.70 0.07 0.58 
3244  58 4970 3.13 -0.03 1.02  25.1  4.8 1.11 0.12 1.01 
3371  45 5428 4.56  0.00 0.84  54.1  7.2 1.98 0.10 0.78 
3473  37 5157 4.65  0.05 0.66  82.6  7.4 1.85 0.11 1.38 
3835  45 5013 4.70  0.04 0.56 118.8  6.1 1.92 0.11 1.73 
3871  49 5193 4.62  0.07 0.69  11.0  5.6 0.87 0.33 0.32 
3876  40 5720 4.64  0.12 0.98 119.8  6.7 2.73 0.07 0.45 
3886  47 4760 2.94  0.20 0.96  11.5  6.3 0.45 0.36 0.58 
3891  52 5080 3.75 -0.10 0.89  21.6  5.2 1.08 0.15 0.76 
3908  49 5721 3.88  0.03 1.21  58.1  6.6 2.30 0.09 0.02 
3936  55 5081 4.66  0.17 0.61 162.5  4.8 2.03 0.12 1.71 
3991  41 5606 4.62 -0.02 0.92  96.7  6.6 2.48 0.08 0.56 
4004  52 5739 4.68 -0.05 0.97  78.6  5.2 2.48 0.07 0.13 
4146  50 5092 4.64  0.24 0.62  22.4  5.9 0.67 0.19 0.32 
4156  41 5807 4.05  0.24 1.17  96.8  7.1 2.69 0.07 0.18 
4226  39 5844 3.87  0.35 1.28  82.6  7.6 2.62 0.08 0.03 
4556  48 5437 3.83 -0.11 1.07  25.5  6.0 1.61 0.14 0.39 
4613  46 5443 4.55 -0.13 0.85  23.6  6.7 1.45 0.17 0.20 
4647  31 5166 3.81  0.23 0.92  23.2  9.6 1.18 0.25 0.69 
4663  52 5545 3.88  0.30 1.11  55.1  6.6 2.12 0.09 0.49 
4686  47 5698 3.90  0.33 1.19  75.6  5.9 2.44 0.07 0.22 
4745  14 4781 4.56  0.02 0.47  78.8 14.6 1.41 0.16 1.53 
4763  36 5695 3.98  0.17 1.17  52.4  7.8 2.23 0.10 0.02 
4775  43 5210 3.80  0.47 0.95  36.6  6.3 1.48 0.11 0.90 
4811  31 5572 3.90  0.05 1.12  39.9  9.4 1.97 0.15 0.22 
4834  50 5030 3.75  0.40 0.86  19.5  5.4 0.86 0.16 0.64 
5057  38 5004 3.30  0.00 0.99  26.5  7.1 1.17 0.16 1.01 
5107  27 4933 3.04 -0.13 1.03  27.4 10.4 1.11 0.24 1.05 
5119  35 4984 3.25  0.08 0.99  13.7  7.3 0.84 0.35 0.71 
6676  34 6493 4.18 -0.19 1.79  31.1  8.1 2.59 0.15 0.31 
6759  33 5494 3.90  0.36 1.08  66.2  8.2 2.16 0.09 0.75 


==> anc/datafile3.txt <==
Title: Identifying Young Kepler Planet Host Stars from Keck-HIRES Spectra 
       of Lithium 
Authors: Berger T.A., Howard A.W., Boesgaard A.M. 
Table: Planets Younger than the Hyades
================================================================================
Byte-by-byte Description of file: datafile3.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label     Explanations
--------------------------------------------------------------------------------
   1-  4 I4     ---     KOI       Kepler Object of Interest identifier
   6-  6 A1     ---     flags     System/Planet flags (1)
   8- 11 I4     K       Teff      Effective temperature (2)
  13- 17 F5.1   0.1pm   EW(Li)    Equivalent width, Li, milli-Angstroms
  19- 22 F4.1   0.1pm e_EW(Li)    Uncertainty in EW(Li)
  24- 27 F4.2   ---     A(Li)     Lithium Abundance
  29- 32 F4.2   ---   e_A(Li)     Uncertainty in A(Li)
  34- 37 F4.2   ---     dA(Li)Hy  delta Lithium abundance relative to the Hyades
  39- 39 I1     ---     Planet    KOI planet number
  41- 44 F4.1   Rgeo    Rp        Planet Radius, Earth units
  46- 49 F4.1   Rgeo  E_Rp        Upper uncertainty on Rp
  51- 54 F4.1   Rgeo  e_Rp        Lower uncertainty on Rp
  56- 61 F6.1   d       Per       Planet orbital period
  63- 65 F3.1   d     E_Per       Upper uncertainty on Per
  67- 69 F3.1   d     e_Per       Lower uncertainty on Per
  71- 76 F6.1   Earth   Fp        Planet insolation flux, Earth flux
  78- 83 F6.1   Earth E_Fp        Upper uncertainty on Fp
  85- 90 F6.1   Earth e_Fp        Lower uncertainty on Fp
--------------------------------------------------------------------------------
Note (1):  All planets in this table are either confirmed planets (Pplanet >~ 0.99) 
    or planet candidates (Pplanet >~ 0.90) – no false positives are included. Other
    System/Planet flags --
    a = These planet sizes are too large to be physical. After further investigation, 
        we found that KOI 1230’s companion has been dispositioned as a certified 
        false positive since we last accessed the NASA Exoplanet Archive. 
        KOI 3886’s companion has also been dispositioned as a certified false positive;
    b = These systems have been modified with manually calculated Rp based on the 
        transit depth and the stellar radius due to a non-physical planet radius 
        in the CKS catalog.
Note (2): Errors in Teff are 60 K.
--------------------------------------------------------------------------------
   1   5819  85.5  7.9 2.62 0.08 0.08 1 14.3  1.4  1.4    2.5 0.0 0.0  890.7  184.9  184.9 
   2   6449  82.9  7.3 3.11 0.07 0.59 1 13.4  2.0  2.0    2.2 0.0 0.0 3029.6  931.2  931.2 
  46   5661  98.2  5.5 2.57 0.07 0.47 1  5.7  0.7  0.7    3.5 0.0 0.0 1030.6  279.4  279.4 
  46   5661  98.2  5.5 2.57 0.07 0.47 2  1.2  0.2  0.2    6.0 0.0 0.0  497.1  132.2  132.2 
  63   5673  90.3  1.6 2.41 0.06 0.27 1  6.1  0.5  0.5    9.4 0.0 0.0  109.0   18.3   18.3 
  98   6500  52.1  4.0 2.87 0.06 0.62 1  8.5  1.0  1.0    6.8 0.0 0.0  572.2  142.3  142.3 
 119   5681 100.6  6.4 2.60 0.07 0.43 2  7.2  0.9  0.9  190.3 0.0 0.0    7.1    1.9    1.9 
 119   5681 100.6  6.4 2.60 0.07 0.43 1  7.9  1.0  1.0   49.2 0.0 0.0   42.5   11.5   11.5 
 149   5708  55.3  7.2 2.27 0.09 0.02 1  5.5  0.8  0.8   14.6 0.0 0.0  204.7   64.9   64.9 
 323   5529  52.9  5.4 1.98 0.09 0.42 1  2.0  0.2  0.2    5.8 0.0 0.0  167.5   28.2   28.2 
 331   5506  40.2  6.8 1.91 0.11 0.44 1  4.2  0.7  0.7   18.7 0.0 0.0  141.5   40.4   40.4 
 660   5320  25.6  5.4 1.49 0.13 0.61 1  3.9  0.7  0.7    6.1 0.0 0.0  664.0  228.0  228.0 
 684   5287  26.3  5.0 1.47 0.12 0.67 1  8.7  3.7  3.7    4.0 0.0 0.0 1201.6  389.0  389.0 
 720   5260  14.5  5.5 1.11 0.23 0.39 1  3.0  0.2  0.2    5.7 0.0 0.0  130.6   22.2   22.2 
 720   5260  14.5  5.5 1.11 0.23 0.39 2  2.8  0.2  0.2   10.0 0.0 0.0   61.2   10.5   10.5 
 720   5260  14.5  5.5 1.11 0.23 0.39 4  1.6  0.1  0.1    2.8 0.0 0.0  337.1   57.2   57.2 
 720   5260  14.5  5.5 1.11 0.23 0.39 3  2.7  0.2  0.2   18.4 0.0 0.0   27.3    4.6    4.6 
 853   4876  43.8 11.0 1.17 0.20 1.18 1  2.7  0.3  0.3    8.2 0.0 0.0   51.8    8.9    8.9 
 853   4876  43.8 11.0 1.17 0.20 1.18 2  2.5  0.4  0.4   14.5 0.0 0.0   24.2    4.1    4.1 
1117   6513  38.3  6.4 2.72 0.10 0.53 1  1.9  0.3  0.3   11.1 0.0 0.0  328.7   88.0   88.0 
1175   5640  46.8  7.1 2.12 0.10 0.08 1  2.6  0.4  0.4   31.6 0.0 0.0   89.8   25.7   25.7 
1175   5640  46.8  7.1 2.12 0.10 0.08 2  2.3  0.5  0.5   17.2 0.0 0.0  204.7   58.4   58.4 
1199   4772  85.9  8.7 1.28 0.13 1.40 1  2.5  0.2  0.2   53.5 0.0 0.0    4.0    0.7    0.7 
1208   6417  48.3  6.1 2.77 0.08 0.12 1  8.4  1.2  1.2  700.0 0.0 0.0    1.2    0.3    0.3 
1221   5002   9.0  2.4 0.52 0.16 0.36 1  4.7  0.7  0.7   30.2 0.0 0.0  133.6   39.3   39.3 
1221   5002   9.0  2.4 0.52 0.16 0.36 2  3.8  0.6  0.6   51.1 0.0 0.0   66.2   19.4   19.4 
1230 a 5119  26.8  5.4 1.31 0.13 0.92 1 38.7  6.6  6.6  165.7 0.0 0.0   30.4   10.6   10.6 
1413   5253  18.1  8.3 1.26 0.29 0.56 1  3.6  0.7  0.7   12.6 0.0 0.0  311.4  113.2  113.2 
1413   5253  18.1  8.3 1.26 0.29 0.56 2  3.0  0.5  0.5   21.5 0.0 0.0  153.6   55.8   55.8 
1438   5722  64.2  9.5 2.36 0.10 0.07 1  2.5  0.4  0.4    6.9 0.0 0.0  532.5  137.9  137.9 
1463   6532  38.2  2.0 2.73 0.05 0.66 1 23.0  2.8  2.8 1064.3 0.0 0.0    0.7    0.2    0.2 
1800   5621 100.1  6.4 2.49 0.08 0.51 1  6.3  0.5  0.5    7.8 0.0 0.0  126.0   21.2   21.2 
1839   5517  99.4  5.3 2.28 0.08 0.77 1  2.3  0.2  0.2    9.6 0.0 0.0   88.5   14.9   14.9 
1839   5517  99.4  5.3 2.28 0.08 0.77 2  2.3  0.2  0.2   80.4 0.0 0.0    5.2    0.9    0.9 
1864   5620  52.1  7.7 2.15 0.10 0.18 1  2.3  0.3  0.3    3.2 0.0 0.0 1482.2  431.3  431.3 
1985   4950  10.3  5.9 0.62 0.40 0.55 1  2.5  0.3  0.3    5.8 0.0 0.0   93.0   15.8   15.8 
2033   5051  12.9  7.5 0.61 0.40 0.35 1  1.5  0.1  0.1   16.5 0.0 0.0   25.3    4.3    4.3 
2035   5558  56.2  5.5 2.06 0.09 0.38 1  2.2  0.2  0.2    1.9 0.0 0.0  766.9  131.4  131.4 
2046   5579  44.4  6.4 2.04 0.10 0.25 1  2.5  0.4  0.4   23.9 0.0 0.0   70.7   22.3   22.3 
2115   5239  95.3 23.1 1.90 0.20 1.24 1  3.1  0.3  0.3   15.7 0.0 0.0   33.1    5.7    5.7 
2175   5459  43.8  7.1 1.91 0.11 0.61 1  3.0  0.4  0.4   26.8 0.0 0.0   84.7   25.3   25.3 
2175   5459  43.8  7.1 1.91 0.11 0.61 2  3.5  0.5  0.5   72.4 0.0 0.0   22.7    6.7    6.7 
2261   5176  31.4  7.7 1.34 0.17 0.83 1  1.2  0.1  0.1    4.0 0.0 0.0  193.2   33.0   33.0 
2261   5176  31.4  7.7 1.34 0.17 0.83 2  0.9  0.2  0.2    6.6 0.0 0.0   97.9   16.7   16.7 
2479   5372  28.7  6.7 1.61 0.14 0.59 1  2.2  0.4  0.4   25.5 0.0 0.0   93.5   33.1   33.1 
2516   5431  19.1  8.1 1.48 0.26 0.27 1  1.3  0.2  0.2    2.8 0.0 0.0 1611.6  440.9  440.9 
2541   5090  15.9  6.9 0.96 0.27 0.62 1  2.4  0.5  0.5    7.4 0.0 0.0  748.1  245.6  245.6 
2541   5090  15.9  6.9 0.96 0.27 0.62 2  2.6  0.4  0.4   20.5 0.0 0.0  192.6   63.3   63.3 
2639   5583  99.4 13.2 2.50 0.11 0.69 1  3.6  0.7  0.7   25.1 0.0 0.0  115.2   40.2   40.2 
2639   5583  99.4 13.2 2.50 0.11 0.69 2  9.7 61.1 61.1    2.1 0.0 0.0 3092.3 1075.3 1075.3 
2675   5756  82.1  6.2 2.53 0.07 0.13 1  2.2  0.2  0.2    5.4 0.0 0.0  243.0   40.8   40.8 
2675   5756  82.1  6.2 2.53 0.07 0.13 2  1.0  0.1  0.1    1.1 0.0 0.0 2017.0  341.1  341.1 
2678   5416 136.4  6.4 2.42 0.09 1.26 1  1.8  0.2  0.2    3.8 0.0 0.0  260.9   44.5   44.5 
2748   5499  33.0  6.2 1.81 0.12 0.37 1  2.5  0.4  0.4   23.2 0.0 0.0   95.0   27.1   27.1 
2748   5499  33.0  6.2 1.81 0.12 0.37 2  2.0  0.3  0.3    5.8 0.0 0.0  604.6  175.2  175.2 
2859   5260  12.4  6.1 0.98 0.32 0.26 1  0.7  0.1  0.1    3.4 0.0 0.0  272.5   46.3   46.3 
2859   5260  12.4  6.1 0.98 0.32 0.26 3  0.7  0.1  0.1    4.3 0.0 0.0  202.9   34.3   34.3 
2859   5260  12.4  6.1 0.98 0.32 0.26 4  0.7  0.1  0.1    2.9 0.0 0.0  342.1   58.6   58.6 
2859   5260  12.4  6.1 0.98 0.32 0.26 2  0.6  0.1  0.1    2.0 0.0 0.0  557.7   95.1   95.1 
3371   5428  54.1  7.2 1.98 0.10 0.78 1  1.3  0.1  0.1   58.1 0.0 0.0    7.4    1.3    1.3 
3371   5428  54.1  7.2 1.98 0.10 0.78 2  1.1  0.1  0.1   12.3 0.0 0.0   59.2   10.1   10.1 
3473 b 5157  82.6  7.4 1.85 0.11 1.38 1  7.0  2.8  2.8   27.6 0.0 0.0   14.4    2.5    2.5 
3835   5013 118.8  6.1 1.92 0.11 1.73 1  2.6  0.2  0.2   47.1 0.0 0.0    6.0    1.0    1.0 
3876   5720 119.8  4.3 2.73 0.06 0.45 1  1.9  0.2  0.2   19.6 0.0 0.0   42.4    7.2    7.2 
3886 a 4760  11.5  6.3 0.45 0.36 0.58 1 28.6  8.5  8.5    5.6 0.0 0.0 7866.2 4770.1 4770.1 
3891 b 5080  21.6  5.2 1.08 0.15 0.76 1  7.1  2.2  2.2   47.1 0.0 0.0   58.2   20.0   20.0 
3908   5721  58.1  6.6 2.30 0.09 0.02 1  2.9  0.4  0.4   59.4 0.0 0.0   37.4   10.8   10.8 
3936   5081 162.5  4.8 2.03 0.12 1.71 2  1.6  0.2  0.2   13.0 0.0 0.0   36.8    6.2    6.2 
3991   5606  96.7  6.6 2.48 0.08 0.56 1  1.4  0.2  0.2    1.6 0.0 0.0 1053.8  179.7  179.7 
4004   5739  78.6  5.2 2.48 0.07 0.13 1  1.1  0.1  0.1    4.9 0.0 0.0  256.4   43.6   43.6 
4146   5092  22.4  5.9 0.67 0.19 0.32 1  0.8  0.1  0.1    3.5 0.0 0.0  219.8   37.4   37.4 
4156   5807  96.8  7.1 2.69 0.07 0.18 1  1.4  0.2  0.2    4.9 0.0 0.0  786.5  209.0  209.0 
4226   5844  82.6  7.6 2.62 0.08 0.03 1  2.4  0.3  0.3   49.6 0.0 0.0   51.0   11.8   11.8 
4613   5443  23.6  6.7 1.45 0.17 0.20 1  0.7  0.1  0.1    2.0 0.0 0.0  674.4  115.6  115.6 
4647   5166  23.2  9.6 1.18 0.25 0.69 2  2.1  0.3  0.3   12.0 0.0 0.0  290.1   87.2   87.2 
4647   5166  23.2  9.6 1.18 0.25 0.69 1  2.5  0.4  0.4   37.9 0.0 0.0   62.1   18.7   18.7 
4663   5545  55.1  6.6 2.12 0.09 0.49 1  1.0  0.1  0.1    5.7 0.0 0.0  679.8  166.5  166.5 
4686   5698  75.6  5.9 2.44 0.07 0.22 1  1.2  0.2  0.2   11.8 0.0 0.0  262.5   60.0   60.0 
4745   4781  78.8 14.6 1.41 0.16 1.53 1  2.2  0.2  0.2  177.7 0.0 0.0    0.8    0.1    0.1 
4763   5695  52.4  7.8 2.23 0.10 0.02 1  2.0  0.3  0.3   56.4 0.0 0.0   30.2    8.7    8.7 
4775   5210  36.6  6.3 1.48 0.11 0.90 1  1.9  0.3  0.3   16.4 0.0 0.0  177.1   56.9   56.9 
4811   5572  39.9  9.4 1.97 0.15 0.22 1  2.5  0.4  0.4   21.7 0.0 0.0  121.5   37.9   37.9 
4834   5030  19.5  5.4 0.86 0.16 0.64 1  1.4  0.2  0.2    3.7 0.0 0.0 1420.4  427.7  427.7 
5057   5004  26.5  7.1 1.17 0.16 1.01 1 11.0  2.4  2.4  493.7 0.0 0.0    7.4    3.2    3.2 
5107   4933  27.4 10.4 1.11 0.24 1.05 1 18.1  3.2  3.2  169.3 0.0 0.0   71.1   23.8   23.8 
5119   4984  13.7  7.3 0.84 0.35 0.71 1 12.7  3.0  3.0  143.2 0.0 0.0   35.1   13.2   13.2 

